Anomalous thermal expansion and chiral phonons in BiB$_{3}$O$_{6}$

The origins of anomalous thermal expansion in the chiral monoclinic solid $\alpha$-BiB$_{3}$O$_{6}$ have been studied through ab initio calculations. Positive and negative axial thermal expansion are shown to be driven by librations of borate units, elastic anisotropy, and most notably by chiral acoustic phonons involving elliptical revolutions of bismuth atoms. The chirality of the lattice gives rise to these modes by allowing the transverse acoustic branches to have opposite circular polarizations, only one of which couples strongly to the lattice strains. These results further understanding of relationships between crystallographic symmetry and physical properties.

==> anc/DFT input/B.psp8 <==
B     ONCVPSP  r_core=  1.21  1.21
5.0000      3.0000      150711    zatom,zion,pspd
8      11   1     4   600     0    pspcod,pspxc,lmax,lloc,mmax,r2well
5.99000000  2.80000000  0.00000000    rchrg fchrg qchrg
2     2     0     0     0    nproj
1                 extension_switch
0                         7.1289748792113D+00  1.7850186767756D+00
1  0.0000000000000D+00  3.8336396196437D-08 -4.6123771579865D-08
2  1.0000000000000D-02 -3.3058547849037D-02  1.0827345712853D-01
3  2.0000000000000D-02 -6.5052670828431D-02  2.1520138579263D-01
4  3.0000000000000D-02 -9.4940317974619D-02  3.1946518145319D-01
5  4.0000000000000D-02 -1.2172370868578D-01  4.1979951356451D-01
6  5.0000000000000D-02 -1.4447028438098D-01  5.1501754008520D-01
7  6.0000000000000D-02 -1.6233226801451D-01  6.0403444879292D-01
8  7.0000000000000D-02 -1.7456441357174D-01  6.8588882322639D-01
9  8.0000000000000D-02 -1.8053956600927D-01  7.5976137720205D-01
10  9.0000000000000D-02 -1.7976169850035D-01  8.2499065767451D-01
11  1.0000000000000D-01 -1.7187614733881D-01  8.8108538006419D-01
12  1.1000000000000D-01 -1.5667682432275D-01  9.2773313171622D-01
13  1.2000000000000D-01 -1.3411025064104D-01  9.6480525638607D-01
14  1.3000000000000D-01 -1.0427632387727D-01  9.9235781395190D-01
15  1.4000000000000D-01 -6.7425799313065D-02  1.0106285932273D+00
16  1.5000000000000D-01 -2.3954536795320D-02  1.0200302400357D+00
17  1.6000000000000D-01  2.5605366440337D-02  1.0211396458356D+00
18  1.7000000000000D-01  8.0597369879465D-02  1.0146838224070D+00
19  1.8000000000000D-01  1.4025496076054D-01  1.0015225637266D+00
20  1.9000000000000D-01  2.0371849426179D-01  9.8262826557450D-01
21  2.0000000000000D-01  2.7005404369366D-01  9.5906333515376D-01
22  2.1000000000000D-01  3.3827385763227D-01  9.3195567574661D-01
23  2.2000000000000D-01  4.0735798542471D-01  9.0247277404363D-01
24  2.3000000000000D-01  4.7627660617265D-01  8.7179494934144D-01
25  2.4000000000000D-01  5.4401257973739D-01  8.4108834361007D-01
26  2.5000000000000D-01  6.0958373188683D-01  8.1147823902955D-01
27  2.6000000000000D-01  6.7206438959084D-01  7.8402328478518D-01
28  2.7000000000000D-01  7.3060569662220D-01  7.5969119774739D-01
29  2.8000000000000D-01  7.8445426377634D-01  7.3933647245952D-01
30  2.9000000000000D-01  8.3296874171643D-01  7.2368059518039D-01
31  3.0000000000000D-01  8.7563394701331D-01  7.1329520538460D-01
32  3.1000000000000D-01  9.1207222252695D-01  7.0858858714380D-01
33  3.2000000000000D-01  9.4205177084282D-01  7.0979580343216D-01
34  3.3000000000000D-01  9.6549176285834D-01  7.1697271003500D-01
35  3.4000000000000D-01  9.8246409151054D-01  7.2999400395948D-01
36  3.5000000000000D-01  9.9319171165039D-01  7.4855537573136D-01
37  3.6000000000000D-01  9.9804357972490D-01  7.7217974749259D-01
38  3.7000000000000D-01  9.9752627972411D-01  8.0022749119915D-01
39  3.8000000000000D-01  9.9227249325380D-01  8.3191043530180D-01
40  3.9000000000000D-01  9.8302654012048D-01  8.6630938586561D-01
41  4.0000000000000D-01  9.7062728000441D-01  9.0239481090056D-01
42  4.1000000000000D-01  9.5598872429108D-01  9.3905026637244D-01
43  4.2000000000000D-01  9.4007875868168D-01  9.7509808044302D-01
44  4.3000000000000D-01  9.2389642068487D-01  1.0093267603037D+00
45  4.4000000000000D-01  9.0844821055813D-01  1.0405195446563D+00
46  4.5000000000000D-01  8.9472393894150D-01  1.0674834953910D+00
47  4.6000000000000D-01  8.8367262873337D-01  1.0890785050040D+00
48  4.7000000000000D-01  8.7617899233582D-01  1.1042455922221D+00
49  4.8000000000000D-01  8.7304099809575D-01  1.1120338673302D+00
50  4.9000000000000D-01  8.7494902167712D-01  1.1116255707263D+00
51  5.0000000000000D-01  8.8246704950671D-01  1.1023586229023D+00
52  5.1000000000000D-01  8.9601636287554D-01  1.0837461707190D+00
53  5.2000000000000D-01  9.1586208344913D-01  1.0554926726714D+00
54  5.3000000000000D-01  9.4210290484883D-01  1.0175061336051D+00
55  5.4000000000000D-01  9.7466427155973D-01  9.6990617589761D-01
56  5.5000000000000D-01  1.0132951971078D+00  9.1302771777624D-01
57  5.6000000000000D-01  1.0575688396093D+00  8.4742011851821D-01
58  5.7000000000000D-01  1.1068868756276D+00  7.7384174334350D-01
59  5.8000000000000D-01  1.1604876349992D+00  6.9324999517529D-01
60  5.9000000000000D-01  1.2174578804840D+00  6.0678695541589D-01
61  6.0000000000000D-01  1.2767480397035D+00  5.1576086792373D-01
62  6.1000000000000D-01  1.3371906229121D+00  4.2162378939246D-01
63  6.2000000000000D-01  1.3975214917800D+00  3.2594581163566D-01
64  6.3000000000000D-01  1.4564035816535D+00  2.3038633673142D-01
65  6.4000000000000D-01  1.5124526249221D+00  1.3666295191455D-01
66  6.5000000000000D-01  1.5642643770404D+00  4.6518506453744D-02
67  6.6000000000000D-01  1.6104428101799D+00 -3.8312963379056D-02
68  6.7000000000000D-01  1.6496287137800D+00 -1.1614078439451D-01
69  6.8000000000000D-01  1.6805281265492D+00 -1.8535197728726D-01
70  6.9000000000000D-01  1.7019400213502D+00 -2.4444467032861D-01
71  7.0000000000000D-01  1.7127826730340D+00 -2.9205990880808D-01
72  7.1000000000000D-01  1.7121181595796D+00 -3.2701119783038D-01
73  7.2000000000000D-01  1.6991744782339D+00 -3.4831115413776D-01
74  7.3000000000000D-01  1.6733648008920D+00 -3.5519469420032D-01
75  7.4000000000000D-01  1.6343034450444D+00 -3.4713824888431D-01
76  7.5000000000000D-01  1.5818181979346D+00 -3.2387456919167D-01
77  7.6000000000000D-01  1.5159587006266D+00 -2.8540277106101D-01
78  7.7000000000000D-01  1.4370006743977D+00 -2.3199335872826D-01
79  7.8000000000000D-01  1.3454458520681D+00 -1.6418806303121D-01
80  7.9000000000000D-01  1.2420175614358D+00 -8.2794433157029D-02
81  8.0000000000000D-01  1.1276519933683D+00  1.1124776581081D-02
82  8.1000000000000D-01  1.0034852731090D+00  1.1626727955457D-01
83  8.2000000000000D-01  8.7083653750829D-01  2.3111174229253D-01
84  8.3000000000000D-01  7.3118730171905D-01  3.5394273820657D-01
85  8.4000000000000D-01  5.8615747471516D-01  4.8287973373541D-01
86  8.5000000000000D-01  4.3747845227078D-01  6.1590958758743D-01
87  8.6000000000000D-01  2.8696377733722D-01  7.5092196992139D-01
88  8.7000000000000D-01  1.3647790980649D-01  8.8574704565545D-01
89  8.8000000000000D-01 -1.2096310642258D-02  1.0181947159522D+00
90  8.9000000000000D-01 -1.5689089445071D-01  1.1460946753708D+00
91  9.0000000000000D-01 -2.9608599212776D-01  1.2673365200155D+00
92  9.1000000000000D-01 -4.2794260531921D-01  1.3799091347758D+00
93  9.2000000000000D-01 -5.5083408643512D-01  1.4819385956690D+00
94  9.3000000000000D-01 -6.6327581311270D-01  1.5717238463049D+00
95  9.4000000000000D-01 -7.6395245474286D-01  1.6477694451148D+00
96  9.5000000000000D-01 -8.5174229134674D-01  1.7088147322223D+00
97  9.6000000000000D-01 -9.2573809797812D-01  1.7538588289348D+00
98  9.7000000000000D-01 -9.8526417152361D-01  1.7821809599705D+00
99  9.8000000000000D-01 -1.0298891490867D+00  1.7933556760698D+00
100  9.9000000000000D-01 -1.0594343459636D+00  1.7872626500099D+00
101  1.0000000000000D+00 -1.0739774264741D+00  1.7640908221670D+00
102  1.0100000000000D+00 -1.0738513098541D+00  1.7243367793303D+00
103  1.0200000000000D+00 -1.0596383052076D+00  1.6687973614483D+00
104  1.0300000000000D+00 -1.0321595619639D+00  1.5985566027365D+00
105  1.0400000000000D+00 -9.9246000958468D-01  1.5149672190882D+00
106  1.0500000000000D+00 -9.4178905379478D-01  1.4196269667359D+00
107  1.0600000000000D+00 -8.8157737468489D-01  1.3143502914449D+00
108  1.0700000000000D+00 -8.1341025008915D-01  1.2011357817909D+00
109  1.0800000000000D+00 -7.3899789804022D-01  1.0821300250944D+00
110  1.0900000000000D+00 -6.6014338455647D-01  9.5958852790225D-01
111  1.1000000000000D+00 -5.7870870126933D-01  8.3583443321303D-01
112  1.1100000000000D+00 -4.9657964732658D-01  7.1321580271971D-01
113  1.1200000000000D+00 -4.1563017709340D-01  5.9406226497131D-01
114  1.1300000000000D+00 -3.3768688592354D-01  4.8064184324547D-01
115  1.1400000000000D+00 -2.6449430880958D-01  3.7511877987493D-01
116  1.1500000000000D+00 -1.9768168967564D-01  2.7951315304872D-01
117  1.1600000000000D+00 -1.3873184903941D-01  1.9566304569240D-01
118  1.1700000000000D+00 -8.8973178376855D-02  1.2521860226205D-01
119  1.1800000000000D+00 -4.9452294822064D-02  6.9468351525345D-02
120  1.1900000000000D+00 -2.0961920449414D-02  2.9382708685895D-02
121  1.2000000000000D+00 -5.1138518716030D-03  7.1141467393387D-03
122  1.2100000000000D+00  1.9314054238487D-04 -3.2325308892726D-04
123  1.2200000000000D+00  2.5663489695657D-04 -3.7040770415272D-04
124  1.2300000000000D+00 -1.8306734757269D-04  2.6275120893986D-04
125  1.2400000000000D+00  1.7223368521414D-05 -2.4945018166379D-05
126  1.2500000000000D+00  1.5661850367182D-05 -2.2619408215921D-05
127  1.2600000000000D+00  3.9363997128993D-07 -3.9060390220415D-07
128  1.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
129  1.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
130  1.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
131  1.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
132  1.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
133  1.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
134  1.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
135  1.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
136  1.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
137  1.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
138  1.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
139  1.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
140  1.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
141  1.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
142  1.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
143  1.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
144  1.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
145  1.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
146  1.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
147  1.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
148  1.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
149  1.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
150  1.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
151  1.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
152  1.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
153  1.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
154  1.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
155  1.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
156  1.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
157  1.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
158  1.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
159  1.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
160  1.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
161  1.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
162  1.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
163  1.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
164  1.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
165  1.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
166  1.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
167  1.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
168  1.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
169  1.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
170  1.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
171  1.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
172  1.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
173  1.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
174  1.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
175  1.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
176  1.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
177  1.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
178  1.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
179  1.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
180  1.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
181  1.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
182  1.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
183  1.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
184  1.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
185  1.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
186  1.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
187  1.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
188  1.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
189  1.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
190  1.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
191  1.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
192  1.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
193  1.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
194  1.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
195  1.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
196  1.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
197  1.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
198  1.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
199  1.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
200  1.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
201  2.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
202  2.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
203  2.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
204  2.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
205  2.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
206  2.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
207  2.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
208  2.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
209  2.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
210  2.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
211  2.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
212  2.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
213  2.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
214  2.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
215  2.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
216  2.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
217  2.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
218  2.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
219  2.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
220  2.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
221  2.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
222  2.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
223  2.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
224  2.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
225  2.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
226  2.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
227  2.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
228  2.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
229  2.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
230  2.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
231  2.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
232  2.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
233  2.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
234  2.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
235  2.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
236  2.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
237  2.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
238  2.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
239  2.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
240  2.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
241  2.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
242  2.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
243  2.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
244  2.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
245  2.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
246  2.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
247  2.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
248  2.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
249  2.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
250  2.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
251  2.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
252  2.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
253  2.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
254  2.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
255  2.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
256  2.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
1                        -1.1250948459238D+01 -1.9681384671383D+00
1  0.0000000000000D+00 -1.3401006267177D-07  5.1285091201558D-08
2  1.0000000000000D-02 -1.1770602276384D-03  2.3617960405319D-03
3  2.0000000000000D-02 -4.6028981083533D-03  9.3981616978687D-03
4  3.0000000000000D-02 -9.9646959388344D-03  2.0963297415761D-02
5  4.0000000000000D-02 -1.6751710482017D-02  3.6818398497036D-02
6  5.0000000000000D-02 -2.4270914799314D-02  5.6637837255971D-02
7  6.0000000000000D-02 -3.1668328925323D-02  8.0017601371626D-02
8  7.0000000000000D-02 -3.7955488234361D-02  1.0648577807382D-01
9  8.0000000000000D-02 -4.2040364338154D-02  1.3551482250840D-01
10  9.0000000000000D-02 -4.2761936158997D-02  1.6653530366748D-01
11  1.0000000000000D-01 -3.8927511335615D-02  1.9895078372509D-01
12  1.1000000000000D-01 -2.9351822757614D-02  2.3215345740377D-01
13  1.2000000000000D-01 -1.2896873672543D-02  2.6554015782799D-01
14  1.3000000000000D-01  1.1488521226326D-02  2.9852832469684D-01
15  1.4000000000000D-01  4.4730551349384D-02  3.3057152980261D-01
16  1.5000000000000D-01  8.7594608964447D-02  3.6117416397167D-01
17  1.6000000000000D-01  1.4065284615887D-01  3.8990490821096D-01
18  1.7000000000000D-01  2.0425598911805D-01  4.1640863978017D-01
19  1.8000000000000D-01  2.7851021037333D-01  4.4041646042396D-01
20  1.9000000000000D-01  3.6325974097432D-01  4.6175357823759D-01
21  2.0000000000000D-01  4.5807576841387D-01  4.8034482555973D-01
22  2.1000000000000D-01  5.6225201581588D-01  4.9621765168752D-01
23  2.2000000000000D-01  6.7480723697388D-01  5.0950248975553D-01
24  2.3000000000000D-01  7.9449469415397D-01  5.2043046037721D-01
25  2.4000000000000D-01  9.1981851517130D-01  5.2932843911106D-01
26  2.5000000000000D-01  1.0490566572132D+00  5.3661157895148D-01
27  2.6000000000000D-01  1.1802900412923D+00  5.4277344132474D-01
28  2.7000000000000D-01  1.3114372670207D+00  5.4837394800782D-01
29  2.8000000000000D-01  1.4402941763531D+00  5.5402542056870D-01
30  2.9000000000000D-01  1.5645774104727D+00  5.6037702205025D-01
31  3.0000000000000D-01  1.6819709991581D+00  5.6809795652577D-01
32  3.1000000000000D-01  1.7901749393436D+00  5.7785981484922D-01
33  3.2000000000000D-01  1.8869546612420D+00  5.9031847860871D-01
34  3.3000000000000D-01  1.9701902478351D+00  6.0609600837855D-01
35  3.4000000000000D-01  2.0379242676139D+00  6.2576294649034D-01
36  3.5000000000000D-01  2.0884071014468D+00  6.4982145857771D-01
37  3.6000000000000D-01  2.1201386919463D+00  6.7868972220304D-01
38  3.7000000000000D-01  2.1319057167012D+00  7.1268794528785D-01
39  3.8000000000000D-01  2.1228132835861D+00  7.5202636241896D-01
40  3.9000000000000D-01  2.0923103648761D+00  7.9679551416680D-01
41  4.0000000000000D-01  2.0402083243531D+00  8.4695906431881D-01
42  4.1000000000000D-01  1.9666920448049D+00  9.0234935355066D-01
43  4.2000000000000D-01  1.8723233287749D+00  9.6266582682496D-01
44  4.3000000000000D-01  1.7580364192227D+00  1.0274764071448D+00
45  4.4000000000000D-01  1.6251256648864D+00  1.0962218216855D+00
46  4.5000000000000D-01  1.4752255334104D+00  1.1682228193285D+00
47  4.6000000000000D-01  1.3102833495602D+00  1.2426901527809D+00
48  4.7000000000000D-01  1.1325253019861D+00  1.3187371353043D+00
49  4.8000000000000D-01  9.4441641614786D-01  1.3953945230655D+00
50  4.9000000000000D-01  7.4861532949879D-01  1.4716274206371D+00
51  5.0000000000000D-01  5.4792482467412D-01  1.5463538604303D+00
52  5.1000000000000D-01  3.4523917433800D-01  1.6184646679529D+00
53  5.2000000000000D-01  1.4348942525889D-01  1.6868441946247D+00
54  5.3000000000000D-01 -5.4412202662260D-02  1.7503914791645D+00
55  5.4000000000000D-01 -2.4562760538566D-01  1.8080413877353D+00
56  5.5000000000000D-01 -4.2744658089353D-01  1.8587852823943D+00
57  5.6000000000000D-01 -5.9733795492880D-01  1.9016907768530D+00
58  5.7000000000000D-01 -7.5299694876515D-01  1.9359201580557D+00
59  5.8000000000000D-01 -8.9238777603086D-01  1.9607470808629D+00
60  5.9000000000000D-01 -1.0137805641075D+00  1.9755711810063D+00
61  6.0000000000000D-01 -1.1157818234658D+00  1.9799302968375D+00
62  6.1000000000000D-01 -1.1973578351485D+00  1.9735100431352D+00
63  6.2000000000000D-01 -1.2578504859703D+00  1.9561505380210D+00
64  6.3000000000000D-01 -1.2969852520432D+00  1.9278501465887D+00
65  6.4000000000000D-01 -1.3148712080075D+00  1.8887661700101D+00
66  6.5000000000000D-01 -1.3119931178878D+00  1.8392124751979D+00
67  6.6000000000000D-01 -1.2891958413222D+00  1.7796541266914D+00
68  6.7000000000000D-01 -1.2476614595291D+00  1.7106991468730D+00
69  6.8000000000000D-01 -1.1888796858968D+00  1.6330875918549D+00
70  6.9000000000000D-01 -1.1146122740010D+00  1.5476781874701D+00
71  7.0000000000000D-01 -1.0268522651297D+00  1.4554328204776D+00
72  7.1000000000000D-01 -9.2777902743206D-01  1.3573992241166D+00
73  7.2000000000000D-01 -8.1971012563368D-01  1.2546922329675D+00
74  7.3000000000000D-01 -7.0505112310259D-01  1.1484740094327D+00
75  7.4000000000000D-01 -5.8624445424008D-01  1.0399336618918D+00
76  7.5000000000000D-01 -4.6571851511572D-01  9.3026668287097D-01
77  7.6000000000000D-01 -3.4583810328644D-01  8.2065463403291D-01
78  7.7000000000000D-01 -2.2885729431576D-01  7.1224549354673D-01
79  7.8000000000000D-01 -1.1687577465213D-01  6.0613506106915D-01
80  7.9000000000000D-01 -1.1799558280161D-02  5.0334978615469D-01
81  8.0000000000000D-01  8.4693097696052D-02  4.0483134884920D-01
82  8.1000000000000D-01  1.7117989440090D-01  3.1142327695773D-01
83  8.2000000000000D-01  2.4651627116091D-01  2.2385983435270D-01
84  8.3000000000000D-01  3.0985038305307D-01  1.4275735988399D-01
85  8.4000000000000D-01  3.6063105979811D-01  6.8608178317506D-02
86  8.5000000000000D-01  3.9860869815571D-01  1.7771446754080D-03
87  8.6000000000000D-01  4.2382920786183D-01 -5.7499177174916D-02
88  8.7000000000000D-01  4.3662129448985D-01 -1.0911076038990D-01
89  8.8000000000000D-01  4.3757751750688D-01 -1.5306990135652D-01
90  8.9000000000000D-01  4.2752970454812D-01 -1.8950471556922D-01
91  9.0000000000000D-01  4.0751943016964D-01 -2.1865056100522D-01
92  9.1000000000000D-01  3.7876437608284D-01 -2.4083964926030D-01
93  9.2000000000000D-01  3.4262147760402D-01 -2.5648914013110D-01
94  9.3000000000000D-01  3.0054782577834D-01 -2.6608804297656D-01
95  9.4000000000000D-01  2.5406033500649D-01 -2.7018326750934D-01
96  9.5000000000000D-01  2.0469520079323D-01 -2.6936517719659D-01
97  9.6000000000000D-01  1.5396816212357D-01 -2.6425300022811D-01
98  9.7000000000000D-01  1.0333654780000D-01 -2.5548044609813D-01
99  9.8000000000000D-01  5.4164026153912D-02 -2.4368186014563D-01
100  9.9000000000000D-01  7.6888963733654D-03 -2.2947922506373D-01
101  1.0000000000000D+00 -3.5003342278406D-02 -2.1347028759959D-01
102  1.0100000000000D+00 -7.3002526130005D-02 -1.9621805158900D-01
103  1.0200000000000D+00 -1.0559098465454D-01 -1.7824183576530D-01
104  1.0300000000000D+00 -1.3225498268613D-01 -1.6001004763384D-01
105  1.0400000000000D+00 -1.5269025537594D-01 -1.4193477719631D-01
106  1.0500000000000D+00 -1.6680160991941D-01 -1.2436825938738D-01
107  1.0600000000000D+00 -1.7469671449791D-01 -1.0760120515285D-01
108  1.0700000000000D+00 -1.7667434767676D-01 -9.1862949651676D-02
109  1.0800000000000D+00 -1.7320752906870D-01 -7.7323315813427D-02
110  1.0900000000000D+00 -1.6492206603905D-01 -6.4096052452942D-02
111  1.1000000000000D+00 -1.5257118928237D-01 -5.2243658232872D-02
112  1.1100000000000D+00 -1.3700703119029D-01 -4.1783374090162D-02
113  1.1200000000000D+00 -1.1914978478447D-01 -3.2694096585019D-02
114  1.1300000000000D+00 -9.9955430773072D-02 -2.4923946031092D-02
115  1.1400000000000D+00 -8.0382959778578D-02 -1.8398207724411D-02
116  1.1500000000000D+00 -6.1362020137589D-02 -1.3027360967944D-02
117  1.1600000000000D+00 -4.3761898331595D-02 -8.7149159480052D-03
118  1.1700000000000D+00 -2.8369057193387D-02 -5.3659300432745D-03
119  1.1800000000000D+00 -1.5829607010522D-02 -2.8879476466447D-03
120  1.1900000000000D+00 -6.6429155729438D-03 -1.1995472466333D-03
121  1.2000000000000D+00 -1.4767816250130D-03 -2.9548669797891D-04
122  1.2100000000000D+00  2.1890391643771D-04  1.8874128359804D-06
123  1.2200000000000D+00  1.1517239734034D-04  1.2192796695315D-05
124  1.2300000000000D+00 -7.7570253928641D-05 -9.0708480090350D-06
125  1.2400000000000D+00  7.8684636410419D-06  8.4556245515664D-07
126  1.2500000000000D+00  6.9649642622289D-06  7.7935500971074D-07
127  1.2600000000000D+00 -3.5322952966019D-07  4.8634916821696D-08
128  1.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
129  1.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
130  1.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
131  1.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
132  1.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
133  1.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
134  1.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
135  1.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
136  1.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
137  1.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
138  1.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
139  1.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
140  1.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
141  1.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
142  1.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
143  1.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
144  1.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
145  1.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
146  1.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
147  1.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
148  1.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
149  1.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
150  1.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
151  1.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
152  1.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
153  1.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
154  1.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
155  1.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
156  1.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
157  1.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
158  1.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
159  1.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
160  1.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
161  1.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
162  1.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
163  1.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
164  1.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
165  1.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
166  1.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
167  1.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
168  1.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
169  1.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
170  1.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
171  1.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
172  1.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
173  1.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
174  1.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
175  1.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
176  1.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
177  1.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
178  1.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
179  1.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
180  1.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
181  1.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
182  1.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
183  1.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
184  1.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
185  1.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
186  1.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
187  1.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
188  1.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
189  1.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
190  1.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
191  1.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
192  1.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
193  1.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
194  1.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
195  1.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
196  1.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
197  1.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
198  1.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
199  1.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
200  1.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
201  2.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
202  2.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
203  2.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
204  2.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
205  2.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
206  2.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
207  2.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
208  2.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
209  2.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
210  2.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
211  2.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
212  2.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
213  2.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
214  2.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
215  2.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
216  2.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
217  2.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
218  2.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
219  2.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
220  2.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
221  2.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
222  2.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
223  2.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
224  2.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
225  2.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
226  2.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
227  2.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
228  2.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
229  2.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
230  2.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
231  2.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
232  2.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
233  2.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
234  2.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
235  2.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
236  2.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
237  2.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
238  2.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
239  2.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
240  2.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
241  2.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
242  2.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
243  2.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
244  2.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
245  2.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
246  2.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
247  2.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
248  2.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
249  2.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
250  2.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
251  2.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
252  2.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
253  2.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
254  2.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
255  2.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
256  2.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
4
1  0.0000000000000D+00 -5.1579180124667D+00
2  1.0000000000000D-02 -5.1575817762375D+00
3  2.0000000000000D-02 -5.1565731472186D+00
4  3.0000000000000D-02 -5.1548923694822D+00
5  4.0000000000000D-02 -5.1525398500088D+00
6  5.0000000000000D-02 -5.1495161601255D+00
7  6.0000000000000D-02 -5.1458220376572D+00
8  7.0000000000000D-02 -5.1414583903003D+00
9  8.0000000000000D-02 -5.1364263007276D+00
10  9.0000000000000D-02 -5.1307270339753D+00
11  1.0000000000000D-01 -5.1243620477197D+00
12  1.1000000000000D-01 -5.1173330060813D+00
13  1.2000000000000D-01 -5.1096417975846D+00
14  1.3000000000000D-01 -5.1012905578774D+00
15  1.4000000000000D-01 -5.0922816977086D+00
16  1.5000000000000D-01 -5.0826179365314D+00
17  1.6000000000000D-01 -5.0723023419155D+00
18  1.7000000000000D-01 -5.0613383746863D+00
19  1.8000000000000D-01 -5.0497299394160D+00
20  1.9000000000000D-01 -5.0374814395485D+00
21  2.0000000000000D-01 -5.0245978360450D+00
22  2.1000000000000D-01 -5.0110847080579D+00
23  2.2000000000000D-01 -4.9969483137415D+00
24  2.3000000000000D-01 -4.9821956489632D+00
25  2.4000000000000D-01 -4.9668345013940D+00
26  2.5000000000000D-01 -4.9508734972632D+00
27  2.6000000000000D-01 -4.9343221380142D+00
28  2.7000000000000D-01 -4.9171908241635D+00
29  2.8000000000000D-01 -4.8994908639369D+00
30  2.9000000000000D-01 -4.8812344646581D+00
31  3.0000000000000D-01 -4.8624347054451D+00
32  3.1000000000000D-01 -4.8431054904759D+00
33  3.2000000000000D-01 -4.8232614829133D+00
34  3.3000000000000D-01 -4.8029180204111D+00
35  3.4000000000000D-01 -4.7820910140308D+00
36  3.5000000000000D-01 -4.7607968331783D+00
37  3.6000000000000D-01 -4.7390521798999D+00
38  3.7000000000000D-01 -4.7168739564039D+00
39  3.8000000000000D-01 -4.6942791300382D+00
40  3.9000000000000D-01 -4.6712846001132D+00
41  4.0000000000000D-01 -4.6479070708344D+00
42  4.1000000000000D-01 -4.6241629343483D+00
43  4.2000000000000D-01 -4.6000681674279D+00
44  4.3000000000000D-01 -4.5756382446317D+00
45  4.4000000000000D-01 -4.5508880700841D+00
46  4.5000000000000D-01 -4.5258319291749D+00
47  4.6000000000000D-01 -4.5004834606276D+00
48  4.7000000000000D-01 -4.4748556486570D+00
49  4.8000000000000D-01 -4.4489608340946D+00
50  4.9000000000000D-01 -4.4228107428384D+00
51  5.0000000000000D-01 -4.3964165293486D+00
52  5.1000000000000D-01 -4.3697888326359D+00
53  5.2000000000000D-01 -4.3429378418144D+00
54  5.3000000000000D-01 -4.3158733682768D+00
55  5.4000000000000D-01 -4.2886049214472D+00
56  5.5000000000000D-01 -4.2611417852231D+00
57  5.6000000000000D-01 -4.2334930924171D+00
58  5.7000000000000D-01 -4.2056678947361D+00
59  5.8000000000000D-01 -4.1776752260090D+00
60  5.9000000000000D-01 -4.1495241574362D+00
61  6.0000000000000D-01 -4.1212238425987D+00
62  6.1000000000000D-01 -4.0927835521284D+00
63  6.2000000000000D-01 -4.0642126969236D+00
64  6.3000000000000D-01 -4.0355208398863D+00
65  6.4000000000000D-01 -4.0067176963893D+00
66  6.5000000000000D-01 -3.9778131239788D+00
67  6.6000000000000D-01 -3.9488171021842D+00
68  6.7000000000000D-01 -3.9197397036311D+00
69  6.8000000000000D-01 -3.8905910579455D+00
70  6.9000000000000D-01 -3.8613813099429D+00
71  7.0000000000000D-01 -3.8321205598279D+00
72  7.1000000000000D-01 -3.8028187594152D+00
73  7.2000000000000D-01 -3.7734928826450D+00
74  7.3000000000000D-01 -3.7441626901523D+00
75  7.4000000000000D-01 -3.7148306668075D+00
76  7.5000000000000D-01 -3.6854864286188D+00
77  7.6000000000000D-01 -3.6561155238998D+00
78  7.7000000000000D-01 -3.6267047809582D+00
79  7.8000000000000D-01 -3.5972457847792D+00
80  7.9000000000000D-01 -3.5677367397781D+00
81  8.0000000000000D-01 -3.5381831196085D+00
82  8.1000000000000D-01 -3.5085974397422D+00
83  8.2000000000000D-01 -3.4789984400062D+00
84  8.3000000000000D-01 -3.4494099143289D+00
85  8.4000000000000D-01 -3.4198593747217D+00
86  8.5000000000000D-01 -3.3903766882871D+00
87  8.6000000000000D-01 -3.3609927828124D+00
88  8.7000000000000D-01 -3.3317384806658D+00
89  8.8000000000000D-01 -3.3026434934129D+00
90  8.9000000000000D-01 -3.2737355906648D+00
91  9.0000000000000D-01 -3.2450399447267D+00
92  9.1000000000000D-01 -3.2165786459125D+00
93  9.2000000000000D-01 -3.1883703798744D+00
94  9.3000000000000D-01 -3.1604302564459D+00
95  9.4000000000000D-01 -3.1327697783437D+00
96  9.5000000000000D-01 -3.1053969368476D+00
97  9.6000000000000D-01 -3.0783164202908D+00
98  9.7000000000000D-01 -3.0515299195808D+00
99  9.8000000000000D-01 -3.0250365133303D+00
100  9.9000000000000D-01 -2.9988331137178D+00
101  1.0000000000000D+00 -2.9729149529923D+00
102  1.0100000000000D+00 -2.9472760898984D+00
103  1.0200000000000D+00 -2.9219099153391D+00
104  1.0300000000000D+00 -2.8968096373912D+00
105  1.0400000000000D+00 -2.8719687272765D+00
106  1.0500000000000D+00 -2.8473813104094D+00
107  1.0600000000000D+00 -2.8230424896302D+00
108  1.0700000000000D+00 -2.7989485914244D+00
109  1.0800000000000D+00 -2.7750973302213D+00
110  1.0900000000000D+00 -2.7514878894650D+00
111  1.1000000000000D+00 -2.7281209230956D+00
112  1.1100000000000D+00 -2.7049984842101D+00
113  1.1200000000000D+00 -2.6821238908779D+00
114  1.1300000000000D+00 -2.6595015410142D+00
115  1.1400000000000D+00 -2.6371366889367D+00
116  1.1500000000000D+00 -2.6150352002672D+00
117  1.1600000000000D+00 -2.5932033267276D+00
118  1.1700000000000D+00 -2.5716472246477D+00
119  1.1800000000000D+00 -2.5503732476498D+00
120  1.1900000000000D+00 -2.5293874174227D+00
121  1.2000000000000D+00 -2.5086950189850D+00
122  1.2100000000000D+00 -2.4882881370087D+00
123  1.2200000000000D+00 -2.4681421007194D+00
124  1.2300000000000D+00 -2.4482208466063D+00
125  1.2400000000000D+00 -2.4285116477261D+00
126  1.2500000000000D+00 -2.4090225210384D+00
127  1.2600000000000D+00 -2.3897655275669D+00
128  1.2700000000000D+00 -2.3707426190864D+00
129  1.2800000000000D+00 -2.3519520573091D+00
130  1.2900000000000D+00 -2.3333989745994D+00
131  1.3000000000000D+00 -2.3150867957390D+00
132  1.3100000000000D+00 -2.2970177998523D+00
133  1.3200000000000D+00 -2.2791945452866D+00
134  1.3300000000000D+00 -2.2616191874301D+00
135  1.3400000000000D+00 -2.2442934547316D+00
136  1.3500000000000D+00 -2.2272186351604D+00
137  1.3600000000000D+00 -2.2103955144146D+00
138  1.3700000000000D+00 -2.1938243327694D+00
139  1.3800000000000D+00 -2.1775047488577D+00
140  1.3900000000000D+00 -2.1614358137254D+00
141  1.4000000000000D+00 -2.1456159561545D+00
142  1.4100000000000D+00 -2.1300429811643D+00
143  1.4200000000000D+00 -2.1147140821120D+00
144  1.4300000000000D+00 -2.0996258660034D+00
145  1.4400000000000D+00 -2.0847743925046D+00
146  1.4500000000000D+00 -2.0701552240252D+00
147  1.4600000000000D+00 -2.0557634865194D+00
148  1.4700000000000D+00 -2.0415939378749D+00
149  1.4800000000000D+00 -2.0276410422402D+00
150  1.4900000000000D+00 -2.0138990472306D+00
151  1.5000000000000D+00 -2.0003620622456D+00
152  1.5100000000000D+00 -1.9870241345619D+00
153  1.5200000000000D+00 -1.9738793222209D+00
154  1.5300000000000D+00 -1.9609217607190D+00
155  1.5400000000000D+00 -1.9481457228583D+00
156  1.5500000000000D+00 -1.9355456701340D+00
157  1.5600000000000D+00 -1.9231162948382D+00
158  1.5700000000000D+00 -1.9108525529993D+00
159  1.5800000000000D+00 -1.8987496870854D+00
160  1.5900000000000D+00 -1.8868032400515D+00
161  1.6000000000000D+00 -1.8750090596728D+00
162  1.6100000000000D+00 -1.8633632955390D+00
163  1.6200000000000D+00 -1.8518623880952D+00
164  1.6300000000000D+00 -1.8405030520823D+00
165  1.6400000000000D+00 -1.8292822546161D+00
166  1.6500000000000D+00 -1.8181971898159D+00
167  1.6600000000000D+00 -1.8072452504677D+00
168  1.6700000000000D+00 -1.7964239971377D+00
169  1.6800000000000D+00 -1.7857311327114D+00
170  1.6900000000000D+00 -1.7751644745628D+00
171  1.7000000000000D+00 -1.7647219183070D+00
172  1.7100000000000D+00 -1.7544014116950D+00
173  1.7200000000000D+00 -1.7442009167864D+00
174  1.7300000000000D+00 -1.7341183772885D+00
175  1.7400000000000D+00 -1.7241517576360D+00
176  1.7500000000000D+00 -1.7142990700358D+00
177  1.7600000000000D+00 -1.7045583655123D+00
178  1.7700000000000D+00 -1.6949277444948D+00
179  1.7800000000000D+00 -1.6854053523969D+00
180  1.7900000000000D+00 -1.6759893733734D+00
181  1.8000000000000D+00 -1.6666780326410D+00
182  1.8100000000000D+00 -1.6574695947831D+00
183  1.8200000000000D+00 -1.6483623625896D+00
184  1.8300000000000D+00 -1.6393546760208D+00
185  1.8400000000000D+00 -1.6304449111919D+00
186  1.8500000000000D+00 -1.6216314793888D+00
187  1.8600000000000D+00 -1.6129128261198D+00
188  1.8700000000000D+00 -1.6042874301956D+00
189  1.8800000000000D+00 -1.5957538028408D+00
190  1.8900000000000D+00 -1.5873104868325D+00
191  1.9000000000000D+00 -1.5789560556667D+00
192  1.9100000000000D+00 -1.5706891127517D+00
193  1.9200000000000D+00 -1.5625082906257D+00
194  1.9300000000000D+00 -1.5544122502003D+00
195  1.9400000000000D+00 -1.5463996800267D+00
196  1.9500000000000D+00 -1.5384692955848D+00
197  1.9600000000000D+00 -1.5306198385946D+00
198  1.9700000000000D+00 -1.5228500763478D+00
199  1.9800000000000D+00 -1.5151588010608D+00
200  1.9900000000000D+00 -1.5075448292471D+00
201  2.0000000000000D+00 -1.5000070011080D+00
202  2.0100000000000D+00 -1.4925441799423D+00
203  2.0200000000000D+00 -1.4851552515734D+00
204  2.0300000000000D+00 -1.4778391237931D+00
205  2.0400000000000D+00 -1.4705947258226D+00
206  2.0500000000000D+00 -1.4634210077882D+00
207  2.0600000000000D+00 -1.4563169402140D+00
208  2.0700000000000D+00 -1.4492815135274D+00
209  2.0800000000000D+00 -1.4423137375804D+00
210  2.0900000000000D+00 -1.4354126411841D+00
211  2.1000000000000D+00 -1.4285772716569D+00
212  2.1100000000000D+00 -1.4218066943848D+00
213  2.1200000000000D+00 -1.4150999923953D+00
214  2.1300000000000D+00 -1.4084562659425D+00
215  2.1400000000000D+00 -1.4018746321042D+00
216  2.1500000000000D+00 -1.3953542243901D+00
217  2.1600000000000D+00 -1.3888941923612D+00
218  2.1700000000000D+00 -1.3824937012597D+00
219  2.1800000000000D+00 -1.3761519316484D+00
220  2.1900000000000D+00 -1.3698680790616D+00
221  2.2000000000000D+00 -1.3636413536636D+00
222  2.2100000000000D+00 -1.3574709799180D+00
223  2.2200000000000D+00 -1.3513561962652D+00
224  2.2300000000000D+00 -1.3452962548087D+00
225  2.2400000000000D+00 -1.3392904210102D+00
226  2.2500000000000D+00 -1.3333379733924D+00
227  2.2600000000000D+00 -1.3274382032497D+00
228  2.2700000000000D+00 -1.3215904143670D+00
229  2.2800000000000D+00 -1.3157939227455D+00
230  2.2900000000000D+00 -1.3100480563357D+00
231  2.3000000000000D+00 -1.3043521547779D+00
232  2.3100000000000D+00 -1.2987055691486D+00
233  2.3200000000000D+00 -1.2931076617141D+00
234  2.3300000000000D+00 -1.2875578056905D+00
235  2.3400000000000D+00 -1.2820553850091D+00
236  2.3500000000000D+00 -1.2765997940891D+00
237  2.3600000000000D+00 -1.2711904376144D+00
238  2.3700000000000D+00 -1.2658267303178D+00
239  2.3800000000000D+00 -1.2605080967693D+00
240  2.3900000000000D+00 -1.2552339711704D+00
241  2.4000000000000D+00 -1.2500037971534D+00
242  2.4100000000000D+00 -1.2448170275863D+00
243  2.4200000000000D+00 -1.2396731243812D+00
244  2.4300000000000D+00 -1.2345715583069D+00
245  2.4400000000000D+00 -1.2295118088086D+00
246  2.4500000000000D+00 -1.2244933638302D+00
247  2.4600000000000D+00 -1.2195157196460D+00
248  2.4700000000000D+00 -1.2145783806889D+00
249  2.4800000000000D+00 -1.2096808593858D+00
250  2.4900000000000D+00 -1.2048226759920D+00
251  2.5000000000000D+00 -1.2000033584384D+00
252  2.5100000000000D+00 -1.1952224421782D+00
253  2.5200000000000D+00 -1.1904794700430D+00
254  2.5300000000000D+00 -1.1857739920930D+00
255  2.5400000000000D+00 -1.1811055654750D+00
256  2.5500000000000D+00 -1.1764737542809D+00
257  2.5600000000000D+00 -1.1718781294140D+00
258  2.5700000000000D+00 -1.1673182684559D+00
259  2.5800000000000D+00 -1.1627937555386D+00
260  2.5900000000000D+00 -1.1583041812168D+00
261  2.6000000000000D+00 -1.1538491423447D+00
262  2.6100000000000D+00 -1.1494282419551D+00
263  2.6200000000000D+00 -1.1450410891416D+00
264  2.6300000000000D+00 -1.1406872989433D+00
265  2.6400000000000D+00 -1.1363664922324D+00
266  2.6500000000000D+00 -1.1320782956041D+00
267  2.6600000000000D+00 -1.1278223412686D+00
268  2.6700000000000D+00 -1.1235982669464D+00
269  2.6800000000000D+00 -1.1194057157656D+00
270  2.6900000000000D+00 -1.1152443361608D+00
271  2.7000000000000D+00 -1.1111137817753D+00
272  2.7100000000000D+00 -1.1070137113647D+00
273  2.7200000000000D+00 -1.1029437887034D+00
274  2.7300000000000D+00 -1.0989036824920D+00
275  2.7400000000000D+00 -1.0948930662681D+00
276  2.7500000000000D+00 -1.0909116183180D+00
277  2.7600000000000D+00 -1.0869590215907D+00
278  2.7700000000000D+00 -1.0830349636132D+00
279  2.7800000000000D+00 -1.0791391364084D+00
280  2.7900000000000D+00 -1.0752712364149D+00
281  2.8000000000000D+00 -1.0714309644088D+00
282  2.8100000000000D+00 -1.0676180254265D+00
283  2.8200000000000D+00 -1.0638321286883D+00
284  2.8300000000000D+00 -1.0600729875249D+00
285  2.8400000000000D+00 -1.0563403193022D+00
286  2.8500000000000D+00 -1.0526338453539D+00
287  2.8600000000000D+00 -1.0489532909105D+00
288  2.8700000000000D+00 -1.0452983850336D+00
289  2.8800000000000D+00 -1.0416688605483D+00
290  2.8900000000000D+00 -1.0380644539778D+00
291  2.9000000000000D+00 -1.0344849054794D+00
292  2.9100000000000D+00 -1.0309299587820D+00
293  2.9200000000000D+00 -1.0273993611248D+00
294  2.9300000000000D+00 -1.0238928631980D+00
295  2.9400000000000D+00 -1.0204102190841D+00
296  2.9500000000000D+00 -1.0169511862000D+00
297  2.9600000000000D+00 -1.0135155252412D+00
298  2.9700000000000D+00 -1.0101030001258D+00
299  2.9800000000000D+00 -1.0067133779413D+00
300  2.9900000000000D+00 -1.0033464288909D+00
301  3.0000000000000D+00 -1.0000019262421D+00
302  3.0100000000000D+00 -9.9667964627532D-01
303  3.0200000000000D+00 -9.9337936823449D-01
304  3.0300000000000D+00 -9.9010087427777D-01
305  3.0400000000000D+00 -9.8684394942976D-01
306  3.0500000000000D+00 -9.8360838153456D-01
307  3.0600000000000D+00 -9.8039396120963D-01
308  3.0700000000000D+00 -9.7720048180057D-01
309  3.0800000000000D+00 -9.7402773933694D-01
310  3.0900000000000D+00 -9.7087553248879D-01
311  3.1000000000000D+00 -9.6774366252401D-01
312  3.1100000000000D+00 -9.6463193326662D-01
313  3.1200000000000D+00 -9.6154015105582D-01
314  3.1300000000000D+00 -9.5846812470576D-01
315  3.1400000000000D+00 -9.5541566546614D-01
316  3.1500000000000D+00 -9.5238258698353D-01
317  3.1600000000000D+00 -9.4936870526354D-01
318  3.1700000000000D+00 -9.4637383863348D-01
319  3.1800000000000D+00 -9.4339780770591D-01
320  3.1900000000000D+00 -9.4044043534283D-01
321  3.2000000000000D+00 -9.3750154662052D-01
322  3.2100000000000D+00 -9.3458096879505D-01
323  3.2200000000000D+00 -9.3167853126839D-01
324  3.2300000000000D+00 -9.2879406555524D-01
325  3.2400000000000D+00 -9.2592740525043D-01
326  3.2500000000000D+00 -9.2307838599687D-01
327  3.2600000000000D+00 -9.2024684545413D-01
328  3.2700000000000D+00 -9.1743262326768D-01
329  3.2800000000000D+00 -9.1463556103854D-01
330  3.2900000000000D+00 -9.1185550229358D-01
331  3.3000000000000D+00 -9.0909229245632D-01
332  3.3100000000000D+00 -9.0634577881833D-01
333  3.3200000000000D+00 -9.0361581051106D-01
334  3.3300000000000D+00 -9.0090223847819D-01
335  3.3400000000000D+00 -8.9820491544851D-01
336  3.3500000000000D+00 -8.9552369590932D-01
337  3.3600000000000D+00 -8.9285843608023D-01
338  3.3700000000000D+00 -8.9020899388743D-01
339  3.3800000000000D+00 -8.8757522893843D-01
340  3.3900000000000D+00 -8.8495700249736D-01
341  3.4000000000000D+00 -8.8235417746052D-01
342  3.4100000000000D+00 -8.7976661833245D-01
343  3.4200000000000D+00 -8.7719419120241D-01
344  3.4300000000000D+00 -8.7463676372135D-01
345  3.4400000000000D+00 -8.7209420507914D-01
346  3.4500000000000D+00 -8.6956638598227D-01
347  3.4600000000000D+00 -8.6705317863194D-01
348  3.4700000000000D+00 -8.6455445670255D-01
349  3.4800000000000D+00 -8.6207009532050D-01
350  3.4900000000000D+00 -8.5959997104340D-01
351  3.5000000000000D+00 -8.5714396183958D-01
352  3.5100000000000D+00 -8.5470194706808D-01
353  3.5200000000000D+00 -8.5227380745882D-01
354  3.5300000000000D+00 -8.4985942509321D-01
355  3.5400000000000D+00 -8.4745868338503D-01
356  3.5500000000000D+00 -8.4507146706172D-01
357  3.5600000000000D+00 -8.4269766214591D-01
358  3.5700000000000D+00 -8.4033715593722D-01
359  3.5800000000000D+00 -8.3798983699452D-01
360  3.5900000000000D+00 -8.3565559511828D-01
361  3.6000000000000D+00 -8.3333432133346D-01
362  3.6100000000000D+00 -8.3102590787242D-01
363  3.6200000000000D+00 -8.2873024815832D-01
364  3.6300000000000D+00 -8.2644723678868D-01
365  3.6400000000000D+00 -8.2417676951927D-01
366  3.6500000000000D+00 -8.2191874324827D-01
367  3.6600000000000D+00 -8.1967305600058D-01
368  3.6700000000000D+00 -8.1743960691254D-01
369  3.6800000000000D+00 -8.1521829621679D-01
370  3.6900000000000D+00 -8.1300902522747D-01
371  3.7000000000000D+00 -8.1081169632553D-01
372  3.7100000000000D+00 -8.0862621294441D-01
373  3.7200000000000D+00 -8.0645247955583D-01
374  3.7300000000000D+00 -8.0429040165598D-01
375  3.7400000000000D+00 -8.0213988575171D-01
376  3.7500000000000D+00 -8.0000083934713D-01
377  3.7600000000000D+00 -7.9787317093028D-01
378  3.7700000000000D+00 -7.9575678996016D-01
379  3.7800000000000D+00 -7.9365160685384D-01
380  3.7900000000000D+00 -7.9155753297382D-01
381  3.8000000000000D+00 -7.8947448061559D-01
382  3.8100000000000D+00 -7.8740236299540D-01
383  3.8200000000000D+00 -7.8534109423823D-01
384  3.8300000000000D+00 -7.8329058936586D-01
385  3.8400000000000D+00 -7.8125076428527D-01
386  3.8500000000000D+00 -7.7922153577706D-01
387  3.8600000000000D+00 -7.7720282148422D-01
388  3.8700000000000D+00 -7.7519453990094D-01
389  3.8800000000000D+00 -7.7319661036166D-01
390  3.8900000000000D+00 -7.7120895303024D-01
391  3.9000000000000D+00 -7.6923148888934D-01
392  3.9100000000000D+00 -7.6726413972998D-01
393  3.9200000000000D+00 -7.6530682814121D-01
394  3.9300000000000D+00 -7.6335947749994D-01
395  3.9400000000000D+00 -7.6142201196097D-01
396  3.9500000000000D+00 -7.5949435644709D-01
397  3.9600000000000D+00 -7.5757643663949D-01
398  3.9700000000000D+00 -7.5566817896809D-01
399  3.9800000000000D+00 -7.5376951060222D-01
400  3.9900000000000D+00 -7.5188035944128D-01
401  4.0000000000000D+00 -7.5000065410569D-01
402  4.0100000000000D+00 -7.4813032392787D-01
403  4.0200000000000D+00 -7.4626929894336D-01
404  4.0300000000000D+00 -7.4441750988215D-01
405  4.0400000000000D+00 -7.4257488815999D-01
406  4.0500000000000D+00 -7.4074136587006D-01
407  4.0600000000000D+00 -7.3891687577453D-01
408  4.0700000000000D+00 -7.3710135129636D-01
409  4.0800000000000D+00 -7.3529472651122D-01
410  4.0900000000000D+00 -7.3349693613948D-01
411  4.1000000000000D+00 -7.3170791553841D-01
412  4.1100000000000D+00 -7.2992760069437D-01
413  4.1200000000000D+00 -7.2815592821520D-01
414  4.1300000000000D+00 -7.2639283532270D-01
415  4.1400000000000D+00 -7.2463825984518D-01
416  4.1500000000000D+00 -7.2289214021024D-01
417  4.1600000000000D+00 -7.2115441543749D-01
418  4.1700000000000D+00 -7.1942502513146D-01
419  4.1800000000000D+00 -7.1770390947462D-01
420  4.1900000000000D+00 -7.1599100922048D-01
421  4.2000000000000D+00 -7.1428626568681D-01
422  4.2100000000000D+00 -7.1258962074893D-01
423  4.2200000000000D+00 -7.1090101683308D-01
424  4.2300000000000D+00 -7.0922039690992D-01
425  4.2400000000000D+00 -7.0754770448812D-01
426  4.2500000000000D+00 -7.0588288360804D-01
427  4.2600000000000D+00 -7.0422587883548D-01
428  4.2700000000000D+00 -7.0257663525552D-01
429  4.2800000000000D+00 -7.0093509846645D-01
430  4.2900000000000D+00 -6.9930121457380D-01
431  4.3000000000000D+00 -6.9767493018446D-01
432  4.3100000000000D+00 -6.9605619240084D-01
433  4.3200000000000D+00 -6.9444494881512D-01
434  4.3300000000000D+00 -6.9284114750363D-01
435  4.3400000000000D+00 -6.9124473702125D-01
436  4.3500000000000D+00 -6.8965566639594D-01
437  4.3600000000000D+00 -6.8807388512327D-01
438  4.3700000000000D+00 -6.8649934316112D-01
439  4.3800000000000D+00 -6.8493199092435D-01
440  4.3900000000000D+00 -6.8337177927962D-01
441  4.4000000000000D+00 -6.8181865954027D-01
442  4.4100000000000D+00 -6.8027258346127D-01
443  4.4200000000000D+00 -6.7873350323415D-01
444  4.4300000000000D+00 -6.7720137148216D-01
445  4.4400000000000D+00 -6.7567614125534D-01
446  4.4500000000000D+00 -6.7415776602577D-01
447  4.4600000000000D+00 -6.7264619968284D-01
448  4.4700000000000D+00 -6.7114139652855D-01
449  4.4800000000000D+00 -6.6964331127292D-01
450  4.4900000000000D+00 -6.6815189902946D-01
451  4.5000000000000D+00 -6.6666711531066D-01
452  4.5100000000000D+00 -6.6518891602360D-01
453  4.5200000000000D+00 -6.6371725746557D-01
454  4.5300000000000D+00 -6.6225209631975D-01
455  4.5400000000000D+00 -6.6079338965097D-01
456  4.5500000000000D+00 -6.5934109490151D-01
457  4.5600000000000D+00 -6.5789516988700D-01
458  4.5700000000000D+00 -6.5645557279229D-01
459  4.5800000000000D+00 -6.5502226216744D-01
460  4.5900000000000D+00 -6.5359519692372D-01
461  4.6000000000000D+00 -6.5217433632970D-01
462  4.6100000000000D+00 -6.5075964000740D-01
463  4.6200000000000D+00 -6.4935106792843D-01
464  4.6300000000000D+00 -6.4794858041021D-01
465  4.6400000000000D+00 -6.4655213811229D-01
466  4.6500000000000D+00 -6.4516170203261D-01
467  4.6600000000000D+00 -6.4377723350391D-01
468  4.6700000000000D+00 -6.4239869419013D-01
469  4.6800000000000D+00 -6.4102604608290D-01
470  4.6900000000000D+00 -6.3965925149801D-01
471  4.7000000000000D+00 -6.3829827307197D-01
472  4.7100000000000D+00 -6.3694307375861D-01
473  4.7200000000000D+00 -6.3559361682572D-01
474  4.7300000000000D+00 -6.3424986585175D-01
475  4.7400000000000D+00 -6.3291178472248D-01
476  4.7500000000000D+00 -6.3157933762786D-01
477  4.7600000000000D+00 -6.3025248905873D-01
478  4.7700000000000D+00 -6.2893120380374D-01
479  4.7800000000000D+00 -6.2761544694619D-01
480  4.7900000000000D+00 -6.2630518386098D-01
481  4.8000000000000D+00 -6.2500038021156D-01
482  4.8100000000000D+00 -6.2370100194693D-01
483  4.8200000000000D+00 -6.2240701529868D-01
484  4.8300000000000D+00 -6.2111838677805D-01
485  4.8400000000000D+00 -6.1983508317308D-01
486  4.8500000000000D+00 -6.1855707154572D-01
487  4.8600000000000D+00 -6.1728431922903D-01
488  4.8700000000000D+00 -6.1601679382440D-01
489  4.8800000000000D+00 -6.1475446319875D-01
490  4.8900000000000D+00 -6.1349729548190D-01
491  4.9000000000000D+00 -6.1224525906383D-01
492  4.9100000000000D+00 -6.1099832259205D-01
493  4.9200000000000D+00 -6.0975645496896D-01
494  4.9300000000000D+00 -6.0851962534930D-01
495  4.9400000000000D+00 -6.0728780313758D-01
496  4.9500000000000D+00 -6.0606095798552D-01
497  4.9600000000000D+00 -6.0483905978963D-01
498  4.9700000000000D+00 -6.0362207868872D-01
499  4.9800000000000D+00 -6.0240998506143D-01
500  4.9900000000000D+00 -6.0120274952385D-01
501  5.0000000000000D+00 -6.0000034292717D-01
502  5.0100000000000D+00 -5.9880273635530D-01
503  5.0200000000000D+00 -5.9760990112258D-01
504  5.0300000000000D+00 -5.9642180877146D-01
505  5.0400000000000D+00 -5.9523843107027D-01
506  5.0500000000000D+00 -5.9405974001094D-01
507  5.0600000000000D+00 -5.9288570780684D-01
508  5.0700000000000D+00 -5.9171630689053D-01
509  5.0800000000000D+00 -5.9055150991171D-01
510  5.0900000000000D+00 -5.8939128973498D-01
511  5.1000000000000D+00 -5.8823561943778D-01
512  5.1100000000000D+00 -5.8708447230830D-01
513  5.1200000000000D+00 -5.8593782184342D-01
514  5.1300000000000D+00 -5.8479564174669D-01
515  5.1400000000000D+00 -5.8365790592631D-01
516  5.1500000000000D+00 -5.8252458849313D-01
517  5.1600000000000D+00 -5.8139566375871D-01
518  5.1700000000000D+00 -5.8027110623337D-01
519  5.1800000000000D+00 -5.7915089062425D-01
520  5.1900000000000D+00 -5.7803499183343D-01
521  5.2000000000000D+00 -5.7692338495609D-01
522  5.2100000000000D+00 -5.7581604527860D-01
523  5.2200000000000D+00 -5.7471294827671D-01
524  5.2300000000000D+00 -5.7361406961376D-01
525  5.2400000000000D+00 -5.7251938513886D-01
526  5.2500000000000D+00 -5.7142887088512D-01
527  5.2600000000000D+00 -5.7034250306794D-01
528  5.2700000000000D+00 -5.6926025808325D-01
529  5.2800000000000D+00 -5.6818211250578D-01
530  5.2900000000000D+00 -5.6710804308743D-01
531  5.3000000000000D+00 -5.6603802675554D-01
532  5.3100000000000D+00 -5.6497204061125D-01
533  5.3200000000000D+00 -5.6391006192789D-01
534  5.3300000000000D+00 -5.6285206814938D-01
535  5.3400000000000D+00 -5.6179803688856D-01
536  5.3500000000000D+00 -5.6074794592569D-01
537  5.3600000000000D+00 -5.5970177320682D-01
538  5.3700000000000D+00 -5.5865949684231D-01
539  5.3800000000000D+00 -5.5762109510525D-01
540  5.3900000000000D+00 -5.5658654642999D-01
541  5.4000000000000D+00 -5.5555582941063D-01
542  5.4100000000000D+00 -5.5452892279953D-01
543  5.4200000000000D+00 -5.5350580550588D-01
544  5.4300000000000D+00 -5.5248645659422D-01
545  5.4400000000000D+00 -5.5147085528304D-01
546  5.4500000000000D+00 -5.5045898094336D-01
547  5.4600000000000D+00 -5.4945081309734D-01
548  5.4700000000000D+00 -5.4844633141689D-01
549  5.4800000000000D+00 -5.4744551572228D-01
550  5.4900000000000D+00 -5.4644834598084D-01
551  5.5000000000000D+00 -5.4545480230557D-01
552  5.5100000000000D+00 -5.4446486495386D-01
553  5.5200000000000D+00 -5.4347851432617D-01
554  5.5300000000000D+00 -5.4249573096473D-01
555  5.5400000000000D+00 -5.4151649555225D-01
556  5.5500000000000D+00 -5.4054078891068D-01
557  5.5600000000000D+00 -5.3956859199994D-01
558  5.5700000000000D+00 -5.3859988591666D-01
559  5.5800000000000D+00 -5.3763465189303D-01
560  5.5900000000000D+00 -5.3667287129551D-01
561  5.6000000000000D+00 -5.3571452562366D-01
562  5.6100000000000D+00 -5.3475959650895D-01
563  5.6200000000000D+00 -5.3380806571361D-01
564  5.6300000000000D+00 -5.3285991512941D-01
565  5.6400000000000D+00 -5.3191512677658D-01
566  5.6500000000000D+00 -5.3097368280263D-01
567  5.6600000000000D+00 -5.3003556548126D-01
568  5.6700000000000D+00 -5.2910075721119D-01
569  5.6800000000000D+00 -5.2816924051511D-01
570  5.6900000000000D+00 -5.2724099803859D-01
571  5.7000000000000D+00 -5.2631601254897D-01
572  5.7100000000000D+00 -5.2539426693430D-01
573  5.7200000000000D+00 -5.2447574420232D-01
574  5.7300000000000D+00 -5.2356042747938D-01
575  5.7400000000000D+00 -5.2264830000942D-01
576  5.7500000000000D+00 -5.2173934515295D-01
577  5.7600000000000D+00 -5.2083354638603D-01
578  5.7700000000000D+00 -5.1993088729924D-01
579  5.7800000000000D+00 -5.1903135159678D-01
580  5.7900000000000D+00 -5.1813492309538D-01
581  5.8000000000000D+00 -5.1724158572342D-01
582  5.8100000000000D+00 -5.1635132351989D-01
583  5.8200000000000D+00 -5.1546412063352D-01
584  5.8300000000000D+00 -5.1457996132175D-01
585  5.8400000000000D+00 -5.1369882994988D-01
586  5.8500000000000D+00 -5.1282071099011D-01
587  5.8600000000000D+00 -5.1194558902062D-01
588  5.8700000000000D+00 -5.1107344872470D-01
589  5.8800000000000D+00 -5.1020427488981D-01
590  5.8900000000000D+00 -5.0933805240675D-01
591  5.9000000000000D+00 -5.0847476626873D-01
592  5.9100000000000D+00 -5.0761440157054D-01
593  5.9200000000000D+00 -5.0675694350768D-01
594  5.9300000000000D+00 -5.0590237737552D-01
595  5.9400000000000D+00 -5.0505068856844D-01
596  5.9500000000000D+00 -5.0420186257902D-01
597  5.9600000000000D+00 -5.0335588499719D-01
598  5.9700000000000D+00 -5.0251274150945D-01
599  5.9800000000000D+00 -5.0167241789801D-01
600  5.9900000000000D+00 -5.0083490004007D-01
1  0.0000000000000D+00  2.7803098080754D+00 -1.5916157281026D-12 -1.3637970013522D+01 -4.0160859934169D-04  1.3363533054482D+02
2  1.0000000000000D-02  2.7796279879054D+00 -1.3634837702834D-01 -1.3628574409420D+01  1.8786458545369D+00  1.7820504829349D+02
3  2.0000000000000D-02  2.7775834667118D+00 -2.7250891782716D-01 -1.3600409143879D+01  3.7533663535537D+00  1.8655590172658D+02
4  3.0000000000000D-02  2.7741790605307D+00 -4.0829419102787D-01 -1.3553534430888D+01  5.6199279413210D+00  1.8616959242824D+02
5  4.0000000000000D-02  2.7694194559937D+00 -5.4351757382312D-01 -1.3488051248824D+01  7.4743801622000D+00  1.8467198508753D+02
6  5.0000000000000D-02  2.7633112002438D+00 -6.7799365339059D-01 -1.3404100592067D+01  9.3127545998940D+00  1.8290855293410D+02
7  6.0000000000000D-02  2.7558626868420D+00 -8.1153862486521D-01 -1.3301862998435D+01  1.1131112324539D+01  1.8070083899455D+02
8  7.0000000000000D-02  2.7470841377173D+00 -9.4397068475654D-01 -1.3181558105921D+01  1.2925568298362D+01  1.7812638042408D+02
9  8.0000000000000D-02  2.7369875812080D+00 -1.0751104187063D+00 -1.3043443992189D+01  1.4692322799238D+01  1.7516454316764D+02
10  9.0000000000000D-02  2.7255868262599D+00 -1.2047811824648D+00 -1.2887816468485D+01  1.6427636263910D+01  1.7183599829064D+02
11  1.0000000000000D-01  2.7128974328524D+00 -1.3328094750539D+00 -1.2715008234317D+01  1.8127865681141D+01  1.6814999622212D+02
12  1.1000000000000D-01  2.6989366787366D+00 -1.4590253030565D+00 -1.2525387935781D+01  1.9789465655423D+01  1.6411295455139D+02
13  1.2000000000000D-01  2.6837235225788D+00 -1.5832625350232D+00 -1.2319359137417D+01  2.1409002357337D+01  1.5973760792361D+02
14  1.3000000000000D-01  2.6672785636137D+00 -1.7053592450186D+00 -1.2097359184629D+01  2.2983154982527D+01  1.5503886183597D+02
15  1.4000000000000D-01  2.6496239979203D+00 -1.8251580443788D+00 -1.1859857972660D+01  2.4508732899230D+01  1.5002591780304D+02
16  1.5000000000000D-01  2.6307835714430D+00 -1.9425064007675D+00 -1.1607356644445D+01  2.5982680830661D+01  1.4471497206357D+02
17  1.6000000000000D-01  2.6107825298892D+00 -2.0572569436791D+00 -1.1340386185432D+01  2.7402086095227D+01  1.3912013282550D+02
18  1.7000000000000D-01  2.5896475656428D+00 -2.1692677555803D+00 -1.1059505951901D+01  2.8764188221483D+01  1.3325689177260D+02
19  1.8000000000000D-01  2.5674067618417D+00 -2.2784026479293D+00 -1.0765302121995D+01  3.0066385290924D+01  1.2714183616305D+02
20  1.9000000000000D-01  2.5440895337733D+00 -2.3845314213530D+00 -1.0458386076627D+01  3.1306239240893D+01  1.2079125192112D+02
21  2.0000000000000D-01  2.5197265677505D+00 -2.4875301093403D+00 -1.0139392721800D+01  3.2481483947637D+01  1.1422291562629D+02
22  2.1000000000000D-01  2.4943497576358D+00 -2.5872812048354D+00 -9.8089787486061D+00  3.3590029646282D+01  1.0745452819170D+02
23  2.2000000000000D-01  2.4679921391865D+00 -2.6836738691891D+00 -9.4678208450895D+00  3.4629967296701D+01  1.0050439040092D+02
24  2.3000000000000D-01  2.4406878224018D+00 -2.7766041229908D+00 -9.1166138616664D+00  3.5599573959329D+01  9.3391453806537D+01
25  2.4000000000000D-01  2.4124719220532D+00 -2.8659750183435D+00 -8.7560689350396D+00  3.6497316084492D+01  8.6134665549263D+01
26  2.5000000000000D-01  2.3833804865865D+00 -2.9516967922178D+00 -8.3869115819581D+00  3.7321851836921D+01  7.8753427851433D+01
27  2.6000000000000D-01  2.3534504255865D+00 -3.0336870005933D+00 -8.0098797625558D+00  3.8072034463032D+01  7.1267268938795D+01
28  2.7000000000000D-01  2.3227194359973D+00 -3.1118706331294D+00 -7.6257219253727D+00  3.8746913439565D+01  6.3695921329133D+01
29  2.8000000000000D-01  2.2912259272937D+00 -3.1861802082049D+00 -7.2351950365736D+00  3.9345735957283D+01  5.6059239662271D+01
30  2.9000000000000D-01  2.2590089458012D+00 -3.2565558481976D+00 -6.8390626001799D+00  3.9867947071943D+01  4.8377001406635D+01
31  3.0000000000000D-01  2.2261080983622D+00 -3.3229453349680D+00 -6.4380926779567D+00  4.0313190078639D+01  4.0668938943995D+01
32  3.1000000000000D-01  2.1925634755460D+00 -3.3853041455441D+00 -6.0330559130033D+00  4.0681305374255D+01  3.2954724586833D+01
33  3.2000000000000D-01  2.1584155746012D+00 -3.4435954680944D+00 -5.6247235639626D+00  4.0972329215754D+01  2.5253888074978D+01
34  3.3000000000000D-01  2.1237052223458D+00 -3.4977901983166D+00 -5.2138655551922D+00  4.1186491637317D+01  1.7585665234191D+01
35  3.4000000000000D-01  2.0884734981911D+00 -3.5478669164491D+00 -4.8012485507237D+00  4.1324214280215D+01  9.9690231619301D+00
36  3.5000000000000D-01  2.0527616574909D+00 -3.5938118451469D+00 -4.3876340568738D+00  4.1386106750246D+01  2.4226720791448D+00
37  3.6000000000000D-01  2.0166110554063D+00 -3.6356187885502D+00 -3.9737765575302D+00  4.1372962920264D+01 -5.0351763532067D+00
38  3.7000000000000D-01  1.9800630714730D+00 -3.6732890529167D+00 -3.5604216906782D+00  4.1285757289270D+01 -1.2386782551258D+01
39  3.8000000000000D-01  1.9431590350518D+00 -3.7068313492272D+00 -3.1483044713750D+00  4.1125639478738D+01 -1.9614787693911D+01
40  3.9000000000000D-01  1.9059401518418D+00 -3.7362616782649D+00 -2.7381475617086D+00  4.0893929186613D+01 -2.6702495341564D+01
41  4.0000000000000D-01  1.8684474316279D+00 -3.7616031986840D+00 -2.3306595989164D+00  4.0592110678259D+01 -3.3633820731763D+01
42  4.1000000000000D-01  1.8307216174308D+00 -3.7828860786464D+00 -1.9265335843159D+00  4.0221826243805D+01 -4.0393183680702D+01
43  4.2000000000000D-01  1.7928031162195D+00 -3.8001473316503D+00 -1.5264453321854D+00  3.9784869330522D+01 -4.6965861034650D+01
44  4.3000000000000D-01  1.7547319313424D+00 -3.8134306372279D+00 -1.1310519928125D+00  3.9283178327263D+01 -5.3337762876668D+01
45  4.4000000000000D-01  1.7165475968239D+00 -3.8227861471890D+00 -7.4099064483273D-01  3.8718827977573D+01 -5.9495545402895D+01
46  4.5000000000000D-01  1.6782891136677D+00 -3.8282702781941D+00 -3.5687696320297D-01  3.8094022655819D+01 -6.5426755983393D+01
47  4.6000000000000D-01  1.6399948882995D+00 -3.8299454913966D+00  2.0696029485510D-02  3.7411087468948D+01 -7.1119630335867D+01
48  4.7000000000000D-01  1.6017026732749D+00 -3.8278800599941D+00  3.9115913533101D-01  3.6672460477920D+01 -7.6563390035020D+01
49  4.8000000000000D-01  1.5634495103683D+00 -3.8221478254994D+00  7.5396806216444D-01  3.5880683624592D+01 -8.1748012200003D+01
50  4.9000000000000D-01  1.5252716761520D+00 -3.8128279436172D+00  1.1086044228044D+00  3.5038394167705D+01 -8.6664468032547D+01
51  5.0000000000000D-01  1.4872046301654D+00 -3.8000046205929D+00  1.4545766402013D+00  3.4148315655509D+01 -9.1304551097170D+01
52  5.1000000000000D-01  1.4492829657636D+00 -3.7837668409372D+00  1.7914207660748D+00  3.3213248524926D+01 -9.5661048030180D+01
53  5.2000000000000D-01  1.4115403637289D+00 -3.7642080874560D+00  2.1187012034625D+00  3.2236061154950D+01 -9.9727630293010D+01
54  5.3000000000000D-01  1.3740095487164D+00 -3.7414260544923D+00  2.4360113388103D+00  3.1219680339032D+01 -1.0349893339210D+02
55  5.4000000000000D-01  1.3367222485971D+00 -3.7155223553285D+00  2.7429740791474D+00  3.0167081671906D+01 -1.0697051015938D+02
56  5.5000000000000D-01  1.2997091567520D+00 -3.6866022246989D+00  3.0392422951144D+00  2.9081280704303D+01 -1.1013893397987D+02
57  5.6000000000000D-01  1.2629998973625D+00 -3.6547742173124D+00  3.3244991672642D+00  2.7965322963554D+01 -1.1300147604613D+02
58  5.7000000000000D-01  1.2266229937303D+00 -3.6201499033908D+00  3.5984584528993D+00  2.6822274989397D+01 -1.1555683251565D+02
59  5.8000000000000D-01  1.1906058396546D+00 -3.5828435620758D+00  3.8608646243825D+00  2.5655214438202D+01 -1.1780389746021D+02
60  5.9000000000000D-01  1.1549746738799D+00 -3.5429718737394D+00  4.1114929720722D+00  2.4467222771480D+01 -1.1974321429900D+02
61  6.0000000000000D-01  1.1197545576249D+00 -3.5006536119377D+00  4.3501495553320D+00  2.3261373213271D+01 -1.2137569327105D+02
62  6.1000000000000D-01  1.0849693551874D+00 -3.4560093361247D+00  4.5766711100060D+00  2.2040724982367D+01 -1.2270336056292D+02
63  6.2000000000000D-01  1.0506417176164D+00 -3.4091610858341D+00  4.7909248455894D+00  2.0808312810966D+01 -1.2372901849023D+02
64  6.3000000000000D-01  1.0167930694307D+00 -3.3602320772583D+00  4.9928081658021D+00  1.9567139201819D+01 -1.2445638108056D+02
65  6.4000000000000D-01  9.8344359835595D-01 -3.3093464030707D+00  5.1822483038820D+00  1.8320166153750D+01 -1.2488924929136D+02
66  6.5000000000000D-01  9.5061224804477D-01 -3.2566287362759D+00  5.3592018799718D+00  1.7070307843659D+01 -1.2503571803593D+02
67  6.6000000000000D-01  9.1831671373401D-01 -3.2022040388894D+00  5.5236543487762D+00  1.5820441962105D+01 -1.2488212055060D+02
68  6.7000000000000D-01  8.8657344078843D-01 -3.1461972762786D+00  5.6756198182705D+00  1.4573283685260D+01 -1.2457821584150D+02
69  6.8000000000000D-01  8.5539762607084D-01 -3.0887331365397D+00  5.8151377822906D+00  1.3331396733037D+01 -1.2346405097001D+02
70  6.9000000000000D-01  8.2480322206943D-01 -3.0299357612594D+00  5.9422865836219D+00  1.2101249869145D+01 -1.2318728412433D+02
71  7.0000000000000D-01  7.9480294377378D-01 -2.9699283865590D+00  6.0571382794649D+00  1.0864496241590D+01 -1.2324912883341D+02
72  7.1000000000000D-01  7.6540827799604D-01 -2.9088337447062D+00  6.1597896516644D+00  9.6934400691274D+00 -1.0678454768823D+02
73  7.2000000000000D-01  7.3662950381377D-01 -2.8467682005568D+00  6.2517494780835D+00  8.7379477165891D+00 -8.7884325981224D+01
74  7.3000000000000D-01  7.0847582826808D-01 -2.7838285254924D+00  6.3347072676572D+00  7.8287233538755D+00 -1.0026787629555D+02
75  7.4000000000000D-01  6.8095553855341D-01 -2.7201080132170D+00  6.4074367962471D+00  6.6570401404830D+00 -1.3523329489775D+02
76  7.5000000000000D-01  6.5407587997152D-01 -2.6557248967452D+00  6.4666232998558D+00  5.1206676444665D+00 -1.7127503905697D+02
77  7.6000000000000D-01  6.2784274141742D-01 -2.5908324775981D+00  6.5087484671798D+00  3.2562382398588D+00 -1.9997880723876D+02
78  7.7000000000000D-01  6.0226031151942D-01 -2.5256163789465D+00  6.5309729520416D+00  1.1602826663222D+00 -2.1703710925442D+02
79  7.8000000000000D-01  5.7733079855583D-01 -2.4602851264134D+00  6.5316051806872D+00 -1.0401692793548D+00 -2.2085900958278D+02
80  7.9000000000000D-01  5.5305426252500D-01 -2.3950576721854D+00  6.5102569953279D+00 -3.2147548844957D+00 -2.1208228320891D+02
81  8.0000000000000D-01  5.2942857585413D-01 -2.3301504907365D+00  6.4677906141044D+00 -5.2458501554478D+00 -1.9253792100773D+02
82  8.1000000000000D-01  5.0644950810475D-01 -2.2657658933018D+00  6.4061395733005D+00 -7.0378826856259D+00 -1.6471283054724D+02
83  8.2000000000000D-01  4.8411091726764D-01 -2.2020825049506D+00  6.3280637253826D+00 -8.5215238591901D+00 -1.3131166853371D+02
84  8.3000000000000D-01  4.6240502350280D-01 -2.1392483366308D+00  6.2368811544737D+00 -9.6543359268053D+00 -9.4969187370159D+01
85  8.4000000000000D-01  4.4132273875766D-01 -2.0773765269072D+00  6.1362062205392D+00 -1.0419076267925D+01 -5.8066520225555D+01
86  8.5000000000000D-01  4.2085402622187D-01 -2.0165435915310D+00  6.0297122975099D+00 -1.0820588208865D+01 -2.2627996215041D+01
87  8.6000000000000D-01  4.0098826597890D-01 -1.9567898756414D+00  5.9209297105066D+00 -1.0881967046290D+01  9.7240363757082D+00
88  8.7000000000000D-01  3.8171460668651D-01 -1.8981218292147D+00  5.8130835434169D+00 -1.0640485734448D+01  3.7774851507217D+01
89  8.8000000000000D-01  3.6302228707205D-01 -1.8405157009820D+00  5.7089720000678D+00 -1.0143600245434D+01  6.0697818516380D+01
90  8.9000000000000D-01  3.4490091506291D-01 -1.7839222529841D+00  5.6108834519555D+00 -9.4452314978307D+00  7.8020019950280D+01
91  9.0000000000000D-01  3.2734069622836D-01 -1.7282721248804D+00  5.5205487907250D+00 -8.6024357135379D+00  8.9579835726937D+01
92  9.1000000000000D-01  3.1033260673274D-01 -1.6734815155241D+00  5.4391248792264D+00 -7.6725206225878D+00  9.5480726798219D+01
93  9.2000000000000D-01  2.9386850910682D-01 -1.6194578936166D+00  5.3672045015379D+00 -6.7106314167878D+00  9.6043852570931D+01
94  9.3000000000000D-01  2.7794121179257D-01 -1.5661054960518D+00  5.3048480884678D+00 -5.7678086417717D+00  9.1761322371502D+01
95  9.4000000000000D-01  2.6254447559468D-01 -1.5133304195840D+00  5.2516325547464D+00 -4.8895045539253D+00  8.3251458843310D+01
96  9.5000000000000D-01  2.4767297188847D-01 -1.4610451574105D+00  5.2067127851363D+00 -4.1145320294393D+00  7.1217186108476D+01
97  9.6000000000000D-01  2.3332219869078D-01 -1.4091724749940D+00  5.1688916135170D+00 -3.4744102735346D+00  5.6408410930952D+01
98  9.7000000000000D-01  2.1948836156689D-01 -1.3576485594489D+00  5.1366945376747D+00 -2.9930641231883D+00  3.9589001740728D+01
99  9.8000000000000D-01  2.0616822681651D-01 -1.3064254121133D+00  5.1084458722178D+00 -2.6868290801845D+00  2.1508691720041D+01
100  9.9000000000000D-01  1.9335895452938D-01 -1.2554724842927D+00  5.0823435294297D+00 -2.5647123077114D+00  2.8799768104963D+00
101  1.0000000000000D+00  1.8105791896975D-01 -1.2047775818923D+00  5.0565301169620D+00 -2.6288601524933D+00 -1.5640123298680D+01
102  1.0100000000000D+00  1.6926252338553D-01 -1.1543470852904D+00  5.0291585257072D+00 -2.8751848537365D+00 -3.3463721421487D+01
103  1.0200000000000D+00  1.5797001578762D-01 -1.1042055467894D+00  4.9984506402338D+00 -3.2941064657030D+00 -5.0081518258854D+01
104  1.0300000000000D+00  1.4717731155349D-01 -1.0543947394429D+00  4.9627482240697D+00 -3.8713702036944D+00 -6.5068498238032D+01
105  1.0400000000000D+00  1.3688082796699D-01 -1.0049722386772D+00  4.9205553974929D+00 -4.5889038048800D+00 -7.8086337220989D+01
106  1.0500000000000D+00  1.2707633490996D-01 -9.5600962233263D-01  4.8705724748613D+00 -5.4256845690809D+00 -8.8882994012532D+01
107  1.0600000000000D+00  1.1775882510395D-01 -9.0759037549987D-01  4.8117211919856D+00 -6.3585901442363D+00 -9.7289946754052D+01
108  1.0700000000000D+00  1.0892240643043D-01 -8.5980758515355D-01  4.7431615969156D+00 -7.3632117197336D+00 -1.0321751615534D+02
109  1.0800000000000D+00  1.0056021798867D-01 -8.1276150537349D-01  4.6643010725272D+00 -8.4146127583132D+00 -1.0664868781259D+02
110  1.0900000000000D+00  9.2664370869481D-02 -7.6655706961171D-01  4.5747960951174D+00 -9.4880198483735D+00 -1.0763181648769D+02
111  1.1000000000000D+00  8.5225913757793D-02 -7.2130141845361D-01  4.4745474675771D+00 -1.0559436567386D+01 -1.0627255303299D+02
112  1.1100000000000D+00  7.8234822926923D-02 -6.7710150447741D-01  4.3636898260933D+00 -1.1606173999042D+01 -1.0272530438552D+02
113  1.1200000000000D+00  7.1680015564382D-02 -6.3406182688620D-01  4.2425762725504D+00 -1.2607294718305D+01 -9.7184497335699D+01
114  1.1300000000000D+00  6.5549384924978D-02 -5.9228234072028D-01  4.1117590030519D+00 -1.3543969379465D+01 -8.9875883505354D+01
115  1.1400000000000D+00  5.9829855368020D-02 -5.5185657635685D-01  3.9719668040775D+00 -1.4399747383622D+01 -8.1048084491349D+01
116  1.1500000000000D+00  5.4507455024729D-02 -5.1286999604781D-01  3.8240802588220D+00 -1.5160744942004D+01 -7.0964543079112D+01
117  1.1600000000000D+00  4.9567403633115D-02 -4.7539860617311D-01  3.6691054632392D+00 -1.5815755282757D+01 -5.9896014685030D+01
118  1.1700000000000D+00  4.4994212929505D-02 -4.3950783699716D-01  3.5081470073921D+00 -1.6356286871433D+01 -4.8113706433692D+01
119  1.1800000000000D+00  4.0771796879490D-02 -4.0525169343645D-01  3.3423809080867D+00 -1.6776536601190D+01 -3.5883138999989D+01
120  1.1900000000000D+00  3.6883589049038D-02 -3.7267217405130D-01  3.1730281036958D+00 -1.7073305466921D+01 -2.3458782796372D+01
121  1.2000000000000D+00  3.3312664506202D-02 -3.4179894960262D-01  3.0013290359898D+00 -1.7245864568391D+01 -1.1079496070656D+01
122  1.2100000000000D+00  3.0041863652870D-02 -3.1264928918587D-01  2.8285198040495D+00 -1.7295779577768D+01  1.0352207802415D+00
123  1.2200000000000D+00  2.7053915643735D-02 -2.8522821491444D-01  2.6558102389678D+00 -1.7226701802816D+01  1.2688170076372D+01
124  1.2300000000000D+00  2.4331559226063D-02 -2.5952886491434D-01  2.4843641954939D+00 -1.7044133655154D+01  2.3706623806635D+01
125  1.2400000000000D+00  2.1857658975121D-02 -2.3553304165817D-01  2.3152822946784D+00 -1.6755176234383D+01  3.3943747999031D+01
126  1.2500000000000D+00  1.9615315214491D-02 -2.1321191982083D-01  2.1495872502218D+00 -1.6368266219533D+01  4.3279335557167D+01
127  1.2600000000000D+00  1.7587966211548D-02 -1.9252688765134D-01  1.9882118424479D+00 -1.5892908550353D+01  5.1619904891824D+01
128  1.2700000000000D+00  1.5759481379080D-02 -1.7343049540738D-01  1.8319895675027D+00 -1.5339411077731D+01  5.8898225968974D+01
129  1.2800000000000D+00  1.4114244537935D-02 -1.5586748379191D-01  1.6816479109382D+00 -1.4718626633197D+01  6.5072343847366D+01
130  1.2900000000000D+00  1.2637226664160D-02 -1.3977586730404D-01  1.5378041342981D+00 -1.4041706896809D+01  7.0124170610401D+01
131  1.3000000000000D+00  1.1314047595324D-02 -1.2508804761752D-01  1.4009634539334D+00 -1.3319872297096D+01  7.4057717042294D+01
132  1.3100000000000D+00  1.0131026525055D-02 -1.1173193345368D-01  1.2715194273774D+00 -1.2564201201804D+01  7.6897038011755D+01
133  1.3200000000000D+00  9.0752214225822D-03 -9.9632047322931D-02  1.1497563352018D+00 -1.1785440537651D+01  7.8683959530844D+01
134  1.3300000000000D+00  8.1344574706848D-03 -8.8710598683815D-02  1.0358533472767D+00 -1.0993840160828D+01  7.9475657124029D+01
135  1.3400000000000D+00  7.2973450183406D-03 -7.8888507281595D-02  9.2989021728984D-01 -1.0199011928181D+01  7.9342150055413D+01
136  1.3500000000000D+00  6.5532876543621D-03 -7.0086364342958D-02  8.3185426458201D-01 -9.4098137378841D+00  7.8363766033407D+01
137  1.3600000000000D+00  5.8924809655046D-03 -6.2225316733566D-02  7.4164838607657D-01 -8.6342591911257D+00  7.6628638142726D+01
138  1.3700000000000D+00  5.3059029206487D-03 -5.5227867978520D-02  6.5909984686531D-01 -7.8794517012042D+00  7.4230276004482D+01
139  1.3800000000000D+00  4.7852966729298D-03 -4.9018588809255D-02  5.8396961786188D-01 -7.1515423376640D+00  7.1265253850965D+01
140  1.3900000000000D+00  4.3231467318929D-03 -4.3524731143486D-02  5.1596200689847D-01 -6.4557102110397D+00  6.7831057827049D+01
141  1.4000000000000D+00  3.9126494813591D-03 -3.8676746931979D-02  4.5473439877153D-01 -5.7961632719513D+00  6.4024111270296D+01
142  1.4100000000000D+00  3.5476789891467D-03 -3.4408708583719D-02  3.9990687954653D-01 -5.1761580138383D+00  5.9938011155991D+01
143  1.4200000000000D+00  3.2227491135732D-03 -3.0658634880379D-02  3.5107157872410D-01 -4.5980356014171D+00  5.5661987240162D+01
144  1.4300000000000D+00  2.9329727549186D-03 -2.7368726046811D-02  3.0780159432407D-01 -4.0632722980123D+00  5.1279592196154D+01
145  1.4400000000000D+00  2.6740192813882D-03 -2.4485511159407D-02  2.6965932189217D-01 -3.5725417482020D+00  4.6867637346429D+01
146  1.4500000000000D+00  2.4420707869126D-03 -2.1959916778630D-02  2.3620414523372D-01 -3.1257867681562D+00  4.2495360541726D+01
147  1.4600000000000D+00  2.2337781166112D-03 -1.9747261417235D-02  2.0699934423591D-01 -2.7222982250771D+00  3.8223833766267D+01
148  1.4700000000000D+00  2.0462172454792D-03 -1.7807185599369D-02  1.8161820168981D-01 -2.3607987027035D+00  3.4105592342273D+01
149  1.4800000000000D+00  1.8768466143477D-03 -1.6103524663408D-02  1.5964926169837D-01 -2.0395289273084D+00  3.0184476243905D+01
150  1.4900000000000D+00  1.7234660942539D-03 -1.4604133775790D-02  1.4070070003724D-01 -1.7563345011681D+00  2.6495668660429D+01
151  1.5000000000000D+00  1.5841777302452D-03 -1.3280672862471D-02  1.2440386347554D-01 -1.5087518120976D+00  2.3065908116367D+01
152  1.5100000000000D+00  1.4573490071954D-03 -1.2108361374654D-02  1.1041592717236D-01 -1.2940904540925D+00  1.9913859877707D+01
153  1.5200000000000D+00  1.3415784919394D-03 -1.1065709458088D-02  9.8421780987842D-02 -1.1095118026100D+00  1.7050618418977D+01
154  1.5300000000000D+00  1.2356643947127D-03 -1.0134235036947D-02  8.8135133525160D-02 -9.5210155271041D-01  1.4480321778203D+01
155  1.5400000000000D+00  1.1385759083846D-03 -9.2981727886856D-03  7.9298938116950D-02 -8.1893593121168D-01  1.2200852010389D+01
156  1.5500000000000D+00  1.0494275114310D-03 -8.5441821301615D-03  7.1685184106133D-02 -7.0714046275796D-01  1.0204605258450D+01
157  1.5600000000000D+00  9.6745617201183D-04 -7.8610606325818D-03  6.5094145022989D-02 -6.1394077328811D-01  8.4792969852973D+00
158  1.5700000000000D+00  8.9200133853718D-04 -7.2394661629146D-03  5.9353154366699D-02 -5.3670540841824D-01  7.0087733663474D+00
159  1.5800000000000D+00  8.2248769493131D-04 -6.6716551291400D-03  5.4315002000943D-02 -4.7298002253759D-01  5.7738505040468D+00
160  1.5900000000000D+00  7.5841038601738D-04 -6.1512358650133D-03  4.9856017235406D-02 -4.2051410571463D-01  4.7531676908888D+00
161  1.6000000000000D+00  6.9932266668477D-04 -5.6729453643180D-03  4.5873946982255D-02 -3.7727872199317D-01  3.9239068154142D+00
162  1.6100000000000D+00  6.4482563236524D-04 -5.2324446571394D-03  4.2285660892478D-02 -3.4147672122522D-01  3.2625421095202D+00
163  1.6200000000000D+00  5.9455989949163D-04 -4.8261409754224D-03  3.9024822772441D-02 -3.1154765860941D-01  2.7454290214887D+00
164  1.6300000000000D+00  5.4819895353335D-04 -4.4510301343879D-03  3.6039527466169D-02 -2.8616607396631D-01  2.3491503009203D+00
165  1.6400000000000D+00  5.0544392422242D-04 -4.1045651801769D-03  3.3289991472123D-02 -2.6423276909889D-01  2.0516541574691D+00
166  1.6500000000000D+00  4.6601961340664D-04 -3.7845449621378D-03  3.0746315320089D-02 -2.4486485998005D-01  1.8331059578497D+00
167  1.6600000000000D+00  4.2967145841515D-04 -3.4890265615353D-03  2.8386501573254D-02 -2.2736875699747D-01  1.6754059179980D+00
168  1.6700000000000D+00  3.9616335915253D-04 -3.2162557711133D-03  2.6194541901860D-02 -2.1121379965714D-01  1.5623044530108D+00
169  1.6800000000000D+00  3.6527601866832D-04 -2.9646145145282D-03  2.4158901877304D-02 -1.9603399640432D-01  1.4782374017419D+00
170  1.6900000000000D+00  3.3680580707906D-04 -2.7325846859821D-03  2.2271153085136D-02 -1.8161323099784D-01  1.4074944596899D+00
171  1.7000000000000D+00  3.1056385766534D-04 -2.5187252845657D-03  2.0524218701723D-02 -1.6787370647081D-01  1.3376311575351D+00
172  1.7100000000000D+00  2.8637540654866D-04 -2.3216598074657D-03  1.8911135504870D-02 -1.5486349494055D-01  1.2611397431008D+00
173  1.7200000000000D+00  2.6407903157864D-04 -2.1400855005059D-03  1.7424362915375D-02 -1.4266932095376D-01  1.1758807211338D+00
174  1.7300000000000D+00  2.4352606375723D-04 -1.9727834946653D-03  1.6055151679518D-02 -1.3135536432057D-01  1.0861932144975D+00
175  1.7400000000000D+00  2.2457953778663D-04 -1.8186206824684D-03  1.4794407665247D-02 -1.2094688344557D-01  9.9810864383169D-01
176  1.7500000000000D+00  2.0711329941695D-04 -1.6765595317911D-03  1.3633427528758D-02 -1.1139338860226D-01  9.1568262195419D-01
177  1.7600000000000D+00  1.9101118739324D-04 -1.5456458016134D-03  1.2563936803047D-02 -1.0261336200417D-01  8.4149005302970D-01
178  1.7700000000000D+00  1.7616617037097D-04 -1.4249999544994D-03  1.1578663803547D-02 -9.4536845596676D-02  7.7491883757713D-01
179  1.7800000000000D+00  1.6247966500128D-04 -1.3138136645661D-03  1.0671026786327D-02 -8.7093917854267D-02  7.1403290375086D-01
180  1.7900000000000D+00  1.4986085638081D-04 -1.2113414944850D-03  9.8348652993768D-03 -8.0234183732760D-02  6.5800495157500D-01
181  1.8000000000000D+00  1.3822608234350D-04 -1.1168970581166D-03  9.0645454864149D-03 -7.3917364453517D-02  6.0611036965405D-01
182  1.8100000000000D+00  1.2749826856938D-04 -1.0298484620433D-03  8.3548580393006D-03 -6.8100955123769D-02  5.5805004435790D-01
183  1.8200000000000D+00  1.1760640570306D-04 -9.4961381281467D-04  7.7009960967331D-03 -6.2744959588018D-02  5.1381754243066D-01
184  1.8300000000000D+00  1.0848507070153D-04 -8.7565722302494D-04  7.0985435337874D-03 -5.7812693111986D-02  4.7319381411819D-01
185  1.8400000000000D+00  1.0007398438519D-04 -8.0748516166188D-04  6.5434400521911D-03 -5.3270126889961D-02  4.3582930904332D-01
186  1.8500000000000D+00  9.2317605317419D-05 -7.4464309410886D-04  6.0319463500976D-03 -4.9086094453292D-02  4.0143008477942D-01
187  1.8600000000000D+00  8.5164755525540D-05 -6.8671238151915D-04  5.5606188231006D-03 -4.5232272062510D-02  3.6975890011171D-01
188  1.8700000000000D+00  7.8568275683090D-05 -6.3330742862939D-04  5.1262875774004D-03 -4.1682565882867D-02  3.4059224627439D-01
189  1.8800000000000D+00  7.2484708597830D-05 -5.8407306642705D-04  4.7260344037618D-03 -3.8412811956396D-02  3.1373433823541D-01
190  1.8900000000000D+00  6.6874006258683D-05 -5.3868213083100D-04  4.3571724319371D-03 -3.5400789030273D-02  2.8900890601547D-01
191  1.9000000000000D+00  6.1699262190145D-05 -4.9683325209193D-04  4.0172277991107D-03 -3.2626082096176D-02  2.6624395781327D-01
192  1.9100000000000D+00  5.6926462660075D-05 -4.5824880056165D-04  3.7039225878562D-03 -3.0069897371716D-02  2.4528104908885D-01
193  1.9200000000000D+00  5.2524259900402D-05 -4.2267301559402D-04  3.4151592889334D-03 -2.7714935641098D-02  2.2597678815769D-01
194  1.9300000000000D+00  4.8463761366085D-05 -3.8987026733074D-04  3.1490063761311D-03 -2.5545274758557D-02  2.0819957720962D-01
195  1.9400000000000D+00  4.4718336977642D-05 -3.5962346784604D-04  2.9036851294768D-03 -2.3546259818545D-02  1.9182807139037D-01
196  1.9500000000000D+00  4.1263441027874D-05 -3.3173260380761D-04  2.6775574720609D-03 -2.1704401453272D-02  1.7675042571829D-01
197  1.9600000000000D+00  3.8076448038249D-05 -3.0601338471808D-04  2.4691147709353D-03 -2.0007282347613D-02  1.6286379416151D-01
198  1.9700000000000D+00  3.5136502365723D-05 -2.8229600513820D-04  2.2769675892043D-03 -1.8443471866700D-02  1.5007359634210D-01
199  1.9800000000000D+00  3.2424378403983D-05 -2.6042399445250D-04  2.0998361660355D-03 -1.7002446746502D-02  1.3829279670902D-01
200  1.9900000000000D+00  2.9922353386674D-05 -2.4025317108202D-04  1.9365417681625D-03 -1.5674519112101D-02  1.2744130846802D-01
201  2.0000000000000D+00  2.7614088726037D-05 -2.2165066709758D-04  1.7859986255759D-03 -1.4450769377263D-02  1.1744543519913D-01
202  2.0100000000000D+00  2.5484521792036D-05 -2.0449403924635D-04  1.6472065871199D-03 -1.3322985184473D-02  1.0823735922282D-01
203  2.0200000000000D+00  2.3519765772383D-05 -1.8867044667586D-04  1.5192443299957D-03 -1.2283604976566D-02  9.9754669325436D-02
204  2.0300000000000D+00  2.1707017233138D-05 -1.7407589221166D-04  1.4012630970267D-03 -1.1325665980968D-02  9.1939925726378D-02
205  2.0400000000000D+00  2.0034471697629D-05 -1.6061452988342D-04  1.2924809847432D-03 -1.0442756805896D-02  8.4740264030341D-02
206  2.0500000000000D+00  1.8491244822615D-05 -1.4819801849649D-04  1.1921776124503D-03 -9.6289732087735D-03  7.8107025748505D-02
207  2.0600000000000D+00  1.7067300819156D-05 -1.3674493504071D-04  1.0996892886335D-03 -8.8788780271445D-03  7.1995423938945D-02
208  2.0700000000000D+00  1.5753385761842D-05 -1.2618022829384D-04  1.0144045097642D-03 -8.1874638757633D-03  6.6364232025329D-02
209  2.0800000000000D+00  1.4540966408100D-05 -1.1643471783128D-04  9.3575983554012D-04 -7.5501189851954D-03  6.1175499027155D-02
210  2.0900000000000D+00  1.3422174074727D-05 -1.0744463468935D-04  8.6323610925244D-04 -6.9625959188520D-03  5.6394288972376D-02
211  2.1000000000000D+00  1.2389752291827D-05 -9.9151193038775D-05  7.9635493415221D-04 -6.4209824162526D-03  5.1988438087838D-02
212  2.1100000000000D+00  1.1437009348085D-05 -9.1500202163756D-05  7.3467548394718D-04 -5.9216750246425D-03  4.7928335431448D-02
213  2.1200000000000D+00  1.0557773905050D-05 -8.4441703597225D-05  6.7779152062036D-04 -5.4613544492941D-03  4.4186717864053D-02
214  2.1300000000000D+00  9.7463543946638D-06 -7.7929639369649D-05  6.2532866961666D-04 -5.0369630463380D-03  4.0738482983633D-02
215  2.1400000000000D+00  8.9975017420102D-06 -7.1921547577122D-05  5.7694192076226D-04 -4.6456841924372D-03  3.7560517772316D-02
216  2.1500000000000D+00  8.3063745412763D-06 -6.6378278037562D-05  5.3231329455380D-04 -4.2849230237106D-03  3.4631538652189D-02
217  2.1600000000000D+00  7.6685075388800D-06 -6.1263735137780D-05  4.9114973330245D-04 -3.9522890459256D-03  3.1931947223896D-02
218  2.1700000000000D+00  7.0797821372602D-06 -5.6544637205490D-05  4.5318112812357D-04 -3.6455798677318D-03  2.9443695346417D-02
219  2.1800000000000D+00  6.5363993413312D-06 -5.2190295917210D-05  4.1815851118343D-04 -3.3627663052112D-03  2.7150161672066D-02
220  2.1900000000000D+00  6.0348550519939D-06 -4.8172414957403D-05  3.8585240672749D-04 -3.1019788039774D-03  2.5036039187304D-02
221  2.2000000000000D+00  5.5719168477249D-06 -4.4464900820653D-05  3.5605128169430D-04 -2.8614946823841D-03  2.3087229563318D-02
222  2.2100000000000D+00  5.1446030024047D-06 -4.1043691960491D-05  3.2856014769036D-04 -2.6397266310863D-03  2.1290748004862D-02
223  2.2200000000000D+00  4.7501629391571D-06 -3.7886599667693D-05  3.0319925926379D-04 -2.4352120076046D-03  1.9634634701887D-02
224  2.2300000000000D+00  4.3860591215711D-06 -3.4973160696689D-05  2.7980290869866D-04 -2.2466029283596D-03  1.8107872910561D-02
225  2.2400000000000D+00  4.0499507019964D-06 -3.2284504287875D-05  2.5821833939918D-04 -2.0726573434274D-03  1.6700315230936D-02
226  2.2500000000000D+00  3.7396780365069D-06 -2.9803226233551D-05  2.3830471678339D-04 -1.9122305831552D-03  1.5402613776523D-02
227  2.2600000000000D+00  3.4532486527949D-06 -2.7513274835385D-05  2.1993219702415D-04 -1.7642677145872D-03  1.4206157088838D-02
228  2.2700000000000D+00  3.1888243459703D-06 -2.5399846073139D-05  2.0298107140247D-04 -1.6277965220249D-03  1.3103012235055D-02
229  2.2800000000000D+00  2.9447090508758D-06 -2.3449285089989D-05  1.8734096228739D-04 -1.5019209116925D-03  1.2085870408811D-02
230  2.2900000000000D+00  2.7193379165489D-06 -2.1648997508520D-05  1.7291009993102D-04 -1.3858149845679D-03  1.1147998089831D-02
231  2.3000000000000D+00  2.5112670976754D-06 -1.9987366581033D-05  1.5959464696656D-04 -1.2787175012588D-03  1.0283191443590D-02
232  2.3100000000000D+00  2.3191642873493D-06 -1.8453676378190D-05  1.4730807233302D-04 -1.1799267536052D-03  9.4857340870429D-03
233  2.3200000000000D+00  2.1418001949587D-06 -1.7038042696572D-05  1.3597058856592D-04 -1.0887959593701D-03  8.7503591989298D-03
234  2.3300000000000D+00  1.9780404618729D-06 -1.5731347512071D-05  1.2550861793096D-04 -1.0047288926368D-03  8.0722135655325D-03
235  2.3400000000000D+00  1.8268382931492D-06 -1.4525179271096D-05  1.1585430639253D-04 -9.2717590828350D-04  7.4468248921949D-03
236  2.3500000000000D+00  1.6872277713979D-06 -1.3411778742159D-05  1.0694508313148D-04 -8.5563034159442D-04  6.8700722223378D-03
237  2.3600000000000D+00  1.5583174827880D-06 -1.2383987388883D-05  9.8723240513800D-05 -7.8962507447062D-04  6.3381577201742D-03
238  2.3700000000000D+00  1.4392847850123D-06 -1.1435200976482D-05  9.1135556937669D-05 -7.2872945484477D-04  5.8475813798323D-03
239  2.3800000000000D+00  1.3293705253332D-06 -1.0559326836736D-05  8.4132949559449D-05 -6.7254646136401D-04  5.3951177589595D-03
240  2.3900000000000D+00  1.2278740507667D-06 -9.7507434969394D-06  7.7670146231320D-05 -6.2071002491730D-04  4.9777939990642D-03
241  2.4000000000000D+00  1.1341487306584D-06 -9.0042644814509D-06  7.1705391584634D-05 -5.7288263106921D-04  4.5928701701801D-03
242  2.4100000000000D+00  1.0475977850731D-06 -8.3151045925880D-06  6.6200173304632D-05 -5.2875308772628D-04  4.2378209746298D-03
243  2.4200000000000D+00  9.6767037954299D-07 -7.6788483488251D-06  6.1118965955206D-05 -4.8803443625544D-04  3.9103186292411D-03
244  2.4300000000000D+00  8.9385812530364D-07 -7.0914217212829D-06  5.6429001761150D-05 -4.5046208406945D-04  3.6082175771304D-03
245  2.4400000000000D+00  8.2569178468030D-07 -6.5490655285453D-06  5.2100054852371D-05 -4.1579204699301D-04  3.3295400993389D-03
246  2.4500000000000D+00  7.6273821418178D-07 -6.0483107574787D-06  4.8104241183051D-05 -3.8379931981274D-04  3.0724629801665D-03
247  2.4600000000000D+00  7.0459762691383D-07 -5.5859564784167D-06  4.4415839628376D-05 -3.5427642057872D-04  2.8353056058431D-03
248  2.4700000000000D+00  6.5090099176504D-07 -5.1590488623531D-06  4.1011121995542D-05 -3.2703200731115D-04  2.6165186538533D-03
249  2.4800000000000D+00  6.0130763932506D-07 -4.7648618730598D-06  3.7868196665547D-05 -3.0188960617188D-04  2.4146736984623D-03
250  2.4900000000000D+00  5.5550311881821D-07 -4.4008799962894D-06  3.4966868842838D-05 -2.7868647570487D-04  2.2284539372180D-03
251  2.5000000000000D+00  5.1319714667384D-07 -4.0647817047523D-06  3.2288506734250D-05 -2.5727251904826D-04  2.0566453068701D-03
252  2.5100000000000D+00  4.7412172998630D-07 -3.7544243394637D-06  2.9815919249542D-05 -2.3750929031604D-04  1.8981283730587D-03
253  2.5200000000000D+00  4.3802948743495D-07 -3.4678305917655D-06  2.7533246736263D-05 -2.1926910763374D-04  1.7518710970679D-03
254  2.5300000000000D+00  4.0469203311724D-07 -3.2031754888281D-06  2.5425855757065D-05 -2.0243419874542D-04  1.6169218663306D-03
255  2.5400000000000D+00  3.7389850401268D-07 -2.9587745415642D-06  2.3480243315859D-05 -1.8689592378850D-04  1.4924031582141D-03
256  2.5500000000000D+00  3.4545424314971D-07 -2.7330731533741D-06  2.1683951338979D-05 -1.7255408187834D-04  1.3775058923219D-03
257  2.5600000000000D+00  3.1917952840562D-07 -2.5246363932108D-06  2.0025484074035D-05 -1.5931624113076D-04  1.2714839716206D-03
258  2.5700000000000D+00  2.9490841536454D-07 -2.3321396908397D-06  1.8494232977156D-05 -1.4709712977539D-04  1.1736493244599D-03
259  2.5800000000000D+00  2.7248770334699D-07 -2.1543605284903D-06  1.7080409695550D-05 -1.3581809334661D-04  1.0833674887201D-03
260  2.5900000000000D+00  2.5177593768100D-07 -1.9901704216874D-06  1.5774981364648D-05 -1.2540657046238D-04  1.0000533456448D-03
261  2.6000000000000D+00  2.3264249886126D-07 -1.8385276017137D-06  1.4569611594855D-05 -1.1579561494886D-04  9.2316723306748D-04
262  2.6100000000000D+00  2.1496678945115D-07 -1.6984704879992D-06  1.3456607869544D-05 -1.0692347023927D-04  8.5221148691065D-04
263  2.6200000000000D+00  1.9863745316786D-07 -1.5691114176869D-06  1.2428871004891D-05 -9.8733160359824D-05  7.8672711668838D-04
264  2.6300000000000D+00  1.8355165650878D-07 -1.4496308793670D-06  1.1479848690550D-05 -9.1172114091730D-05  7.2629075196910D-04
265  2.6400000000000D+00  1.6961444811026D-07 -1.3392723744466D-06  1.0603494119390D-05 -8.4191830583005D-05  6.7051192808170D-04
266  2.6500000000000D+00  1.5673814967855D-07 -1.2373375314558D-06  9.7942266507761D-06 -7.7747561371113D-05  6.1903050478054D-04
267  2.6600000000000D+00  1.4484178817583D-07 -1.1431815520841D-06  9.0468951516046D-06 -7.1798014110459D-05  5.7151426161979D-04
268  2.6700000000000D+00  1.3385058985039D-07 -1.0562091561325D-06  8.3567453789209D-06 -6.6305089184866D-05  5.2765676218725D-04
269  2.6800000000000D+00  1.2369550722449D-07 -9.7587079112902D-07  7.7193894958775D-06 -6.1233633585509D-05  4.8717535866991D-04
270  2.6900000000000D+00  1.1431276925792D-07 -9.0165902742043D-07  7.1307770772424D-06 -5.6551206795663D-05  4.4980929358361D-04
271  2.7000000000000D+00  1.0564348061658D-07 -8.3310534907950D-07  6.5871693184033D-06 -5.2227872715924D-05  4.1531801417332D-04
272  2.7100000000000D+00  9.7633256115265D-08 -7.6977722772625D-07  6.0851155288020D-06 -4.8236010112595D-05  3.8347963767940D-04
273  2.7200000000000D+00  9.0231863571222D-08 -7.1127526258786D-07  5.6214301479422D-06 -4.4550127195821D-05  3.5408944929931D-04
274  2.7300000000000D+00  8.3392905456467D-08 -6.5723063304302D-07  5.1931722882413D-06 -4.1146696718517D-05  3.2695856756617D-04
275  2.7400000000000D+00  7.7073537814245D-08 -6.0730285113070D-07  4.7976277020745D-06 -3.8004010749908D-05  3.0191277013773D-04
276  2.7500000000000D+00  7.1234185448183D-08 -5.6117748245958D-07  4.4322904796048D-06 -3.5102033143468D-05  2.7879129972390D-04
277  2.7600000000000D+00  6.5838292137162D-08 -5.1856414914197D-07  4.0948470265129D-06 -3.2422270514546D-05  2.5744582098149D-04
278  2.7700000000000D+00  6.0852097753949D-08 -4.7919474898052D-07  3.7831617866781D-06 -2.9947657356182D-05  2.3773949246597D-04
279  2.7800000000000D+00  5.6244418462643D-08 -4.4282169843758D-07  3.4952631483941D-06 -2.7662442569154D-05  2.1954604945773D-04
280  2.7900000000000D+00  5.1986447502295D-08 -4.0921634093221D-07  3.2293306833736D-06 -2.5552086779960D-05  2.0274897448826D-04
281  2.8000000000000D+00  4.8051577292387D-08 -3.7816752640343D-07  2.9836837666722D-06 -2.3603170838565D-05  1.8724075877185D-04
282  2.8100000000000D+00  4.4415232123209D-08 -3.4948027547839D-07  2.7567708751687D-06 -2.1803309778199D-05  1.7292220777574D-04
283  2.8200000000000D+00  4.1054708317550D-08 -3.2297450315335D-07  2.5471593615725D-06 -2.0141070587355D-05  1.5970177745921D-04
284  2.8300000000000D+00  3.7949031590450D-08 -2.9848388054463D-07  2.3535263410665D-06 -1.8605898984169D-05  1.4749498366676D-04
285  2.8400000000000D+00  3.5078830837887D-08 -2.7585482847047D-07  2.1746506397473D-06 -1.7188054776876D-05  1.3622388124924D-04
286  2.8500000000000D+00  3.2426209151778D-08 -2.5494548805557D-07  2.0094045517775D-06 -1.5878545623455D-05  1.2581652971174D-04
287  2.8600000000000D+00  2.9974631467283D-08 -2.3562482488131D-07  1.8567466728648D-06 -1.4669069501128D-05  1.1620652965051D-04
288  2.8700000000000D+00  2.7708825006585D-08 -2.1777183571308D-07  1.7157155590078D-06 -1.3551963841325D-05  1.0733261324870D-04
289  2.8800000000000D+00  2.5614679969388D-08 -2.0127475675112D-07  1.5854233935776D-06 -1.2520154698007D-05  9.9138234748739D-05
290  2.8900000000000D+00  2.3679159608040D-08 -1.8603034703388D-07  1.4650502583821D-06 -1.1567110788629D-05  9.1571200395682D-05
291  2.9000000000000D+00  2.1890219565580D-08 -1.7194324601692D-07  1.3538390008374D-06 -1.0686802344037D-05  8.4583337334029D-05
292  2.9100000000000D+00  2.0236734215227D-08 -1.5892538713188D-07  1.2510905502763D-06 -9.8736635751955D-06  7.8130191746155D-05
293  2.9200000000000D+00  1.8708423317970D-08 -1.4689541356725D-07  1.1561592493113D-06 -9.1225552370989D-06  7.2170727566119D-05
294  2.9300000000000D+00  1.7295787423336D-08 -1.3577816408488D-07  1.0684487482264D-06 -8.4287317364236D-06  6.6667062014142D-05
295  2.9400000000000D+00  1.5990051924015D-08 -1.2550422811878D-07  9.8740845601213D-07 -7.7878127284875D-06  6.1584237484824D-05
296  2.9500000000000D+00  1.4783108863278D-08 -1.1600948255602D-07  9.1252984141707D-07 -7.1957534803429D-06  5.6889983232599D-05
297  2.9600000000000D+00  1.3667465953523D-08 -1.0723468623636D-07  8.4334319762482D-07 -6.6488189720371D-06  5.2554507320372D-05
298  2.9700000000000D+00  1.2636200496993D-08 -9.9125113610543D-08  7.7941472079297D-07 -6.1435605226534D-06  4.8550308956738D-05
299  2.9800000000000D+00  1.1682917166248D-08 -9.1630219194473D-08  7.2034383511696D-07 -5.6767943967920D-06  4.4852006802981D-05
300  2.9900000000000D+00  1.0801705783658D-08 -8.4703301829975D-08  6.6576051475037D-07 -5.2455803719921D-06  4.1436166845641D-05
301  3.0000000000000D+00  9.9871043118567D-09 -7.8301210613136D-08  6.1532294006055D-07 -4.8472029987850D-06  3.8281152040426D-05
302  3.0100000000000D+00  9.2340669451608D-09 -7.2384091584893D-08  5.6871548073424D-07 -4.4791554911518D-06  3.5366993207967D-05
303  3.0200000000000D+00  8.5379307730783D-09 -6.6915122828741D-08  5.2564658436375D-07 -4.1391228428536D-06  3.2675253558537D-05
304  3.0300000000000D+00  7.8943864379997D-09 -6.1860281471631D-08  4.8584692072188D-07 -3.8249670004106D-06  3.0188909823783D-05
305  3.0400000000000D+00  7.2994513969844D-09 -5.7188131441728D-08  4.4906769202344D-07 -3.5347133680209D-06  2.7892244115988D-05
306  3.0500000000000D+00  6.7494464789159D-09 -5.2869637523146D-08  4.1507915373323D-07 -3.2665390041970D-06  2.5770749431654D-05
307  3.0600000000000D+00  6.2409710819996D-09 -4.8877968415134D-08  3.8366904609348D-07 -3.0187600903345D-06  2.3811029190373D-05
308  3.0700000000000D+00  5.7708821321186D-09 -4.5188329830353D-08  3.5464126639535D-07 -2.7898213356729D-06  2.2000712409114D-05
309  3.0800000000000D+00  5.3362754251930D-09 -4.1777816591564D-08  3.2781469313911D-07 -2.5782866007537D-06  2.0328378687576D-05
310  3.0900000000000D+00  4.9344672325288D-09 -3.8625266757028D-08  3.0302202584063D-07 -2.3828296414745D-06  1.8783484122046D-05
311  3.1000000000000D+00  4.5629769801037D-09 -3.5711124268669D-08  2.8010869267206D-07 -2.2022253947253D-06  1.7356291557492D-05
312  3.1100000000000D+00  4.2195116421188D-09 -3.3017315254533D-08  2.5893186720844D-07 -2.0353421388167D-06  1.6037807879140D-05
313  3.1200000000000D+00  3.9019528535011D-09 -3.0527146012916D-08  2.3935965863451D-07 -1.8811350464813D-06  1.4819732525556D-05
314  3.1300000000000D+00  3.6083424670235D-09 -2.8225188504449D-08  2.2127020125329D-07 -1.7386389229591D-06  1.3694399379159D-05
315  3.1400000000000D+00  3.3368704930258D-09 -2.6097184843289D-08  2.0455089599080D-07 -1.6069621643162D-06  1.2654728489345D-05
316  3.1500000000000D+00  3.0858638410554D-09 -2.4129958149807D-08  1.8909770251186D-07 -1.4852811196604D-06  1.1694181029449D-05
317  3.1600000000000D+00  2.8537767545544D-09 -2.2311336885650D-08  1.7481453904209D-07 -1.3728353166951D-06  1.0806721198971D-05
318  3.1700000000000D+00  2.6391801936572D-09 -2.0630070746566D-08  1.6161261418981D-07 -1.2689221374346D-06  9.9867736614924D-06
319  3.1800000000000D+00  2.4407531132726D-09 -1.9075761657704D-08  1.4940987949823D-07 -1.1728924623572D-06  9.2291887794049D-06
320  3.1900000000000D+00  2.2572745358151D-09 -1.7638801077030D-08  1.3813053222114D-07 -1.0841467156786D-06  8.5292110629846D-06
321  3.2000000000000D+00  2.0876161653184D-09 -1.6310311589247D-08  1.2770455219804D-07 -1.0021311824553D-06  7.8824497933529D-06
322  3.2100000000000D+00  1.9307348669613D-09 -1.5082087397110D-08  1.1806722965967D-07 -9.2633425075998D-07  7.2848490235736D-06
323  3.2200000000000D+00  1.7856662234754D-09 -1.3946543380038D-08  1.0915876140409D-07 -8.5628320129029D-07  6.7326619784597D-06
324  3.2300000000000D+00  1.6515189768381D-09 -1.2896671186798D-08  1.0092390303105D-07 -7.9154144516984D-07  6.2224290500077D-06
325  3.2400000000000D+00  1.5274693448196D-09 -1.1925994309104D-08  9.3311612845056D-08 -7.3170569335368D-07  5.7509552288027D-06
326  3.2500000000000D+00  1.4127557009358D-09 -1.1028526031788D-08  8.6274718591668D-08 -6.7640330780544D-07  5.3152889869909D-06
327  3.2600000000000D+00  1.3066738141640D-09 -1.0198731826917D-08  7.9769619578888D-08 -6.2528993532193D-07  4.9127034265723D-06
328  3.2700000000000D+00  1.2085729428683D-09 -9.4314985344788D-09  7.3756042879324D-08 -5.7804757369496D-07  4.5406808957203D-06
329  3.2800000000000D+00  1.1178514912484D-09 -8.7221000434317D-09  6.8196771442274D-08 -5.3438241159419D-07  4.1968957752863D-06
330  3.2900000000000D+00  1.0339532387193D-09 -8.0661675210775D-09  6.3057408420649D-08 -4.9402295770983D-07  3.8791995834760D-06
331  3.3000000000000D+00  9.5636382726674D-10 -7.4596616838678D-09  5.8306157697095D-08 -4.5671829881550D-07  3.5856071097156D-06
332  3.3100000000000D+00  8.8460800414453D-10 -6.8988510664498D-09  5.3913652184420D-08 -4.2223673954362D-07  3.3142856086471D-06
333  3.3200000000000D+00  8.1824633296130D-10 -6.3802860497751D-09  4.9852748185026D-08 -3.9036416959245D-07  3.0635417971884D-06
334  3.3300000000000D+00  7.5687250743777D-10 -5.9007776739366D-09  4.6098357849927D-08 -3.6090273526583D-07  2.8318112907081D-06
335  3.3400000000000D+00  7.0011076509368D-10 -5.4573772367661D-09  4.2627287830659D-08 -3.3366955994002D-07  2.6176484267267D-06
336  3.3500000000000D+00  6.4761392720131D-10 -5.0473608623295D-09  3.9418117486724D-08 -3.0849578033337D-07  2.4197186182772D-06
337  3.3600000000000D+00  5.9906093676361D-10 -4.6682100712368D-09  3.6451045148466D-08 -2.8522532669798D-07  2.2367886471688D-06
338  3.3700000000000D+00  5.5415492838755D-10 -4.3175965714958D-09  3.3707767967640D-08 -2.6371397113730D-07  2.0677191047451D-06
339  3.3800000000000D+00  5.1262133025543D-10 -3.9933672978713D-09  3.1171363693730D-08 -2.4382839085877D-07  1.9114569485393D-06
340  3.3900000000000D+00  4.7420645668281D-10 -3.6935333413411D-09  2.8826203385523D-08 -2.2544547818423D-07  1.7670300336106D-06
341  3.4000000000000D+00  4.3867569077650D-10 -3.4162556176158D-09  2.6657838101519D-08 -2.0845144224797D-07  1.6335399704689D-06
342  3.4100000000000D+00  4.0581208069967D-10 -3.1598338149605D-09  2.4652911665172D-08 -1.9274111865601D-07  1.5101566469868D-06
343  3.4200000000000D+00  3.7541495307900D-10 -2.9226954734186D-09  2.2799074437210D-08 -1.7821728685995D-07  1.3961128093446D-06
344  3.4300000000000D+00  3.4729888822765D-10 -2.7033879304899D-09  2.1084919861332D-08 -1.6479016900112D-07  1.2907000936232D-06
345  3.4400000000000D+00  3.2129240215373D-10 -2.5005679363423D-09  1.9499902432133D-08 -1.5237678018949D-07  1.1932638653173D-06
346  3.4500000000000D+00  2.9723690952678D-10 -2.3129934943322D-09  1.8034273338007D-08 -1.4090041958741D-07  1.1031991840932D-06
347  3.4600000000000D+00  2.7498571688118D-10 -2.1395159380415D-09  1.6679017957803D-08 -1.3029017605252D-07  1.0199468831345D-06
348  3.4700000000000D+00  2.5440326278398D-10 -1.9790739628906D-09  1.5425808869526D-08 -1.2048055724785D-07  9.4299063426329D-07
349  3.4800000000000D+00  2.3536418368200D-10 -1.8306862730537D-09  1.4266947827546D-08 -1.1141103059348D-07  8.7185330620123D-07
350  3.4900000000000D+00  2.1775253328414D-10 -1.6934454426624D-09  1.3195317369631D-08 -1.0302564080676D-07  8.0609393382185D-07
351  3.5000000000000D+00  2.0146105736966D-10 -1.5665122139190D-09  1.2204335876839D-08 -9.5272654803198D-08  7.4530490482229D-07
352  3.5100000000000D+00  1.8639061781506D-10 -1.4491109747213D-09  1.1287921982016D-08 -8.8104280903411D-08  6.8910973878302D-07
353  3.5200000000000D+00  1.7244955057767D-10 -1.3405247111987D-09  1.0440454791197D-08 -8.1476354547147D-08  6.3716059742069D-07
354  3.5300000000000D+00  1.5955306593865D-10 -1.2400902929550D-09  9.6567367308717D-09 -7.5348044785503D-08  5.8913595970552D-07
355  3.5400000000000D+00  1.4762273146726D-10 -1.1471944116512D-09  8.9319615690684D-09 -6.9681601859510D-08  5.4473862422445D-07
356  3.5500000000000D+00  1.3658602465123D-10 -1.0612700691647D-09  8.2616867830953D-09 -6.4442139250127D-08  5.0369398569104D-07
357  3.5600000000000D+00  1.2637591008732D-10 -9.8179325861908D-10  7.6418074454118D-09 -5.9597427706852D-08  4.6574840621537D-07
358  3.5700000000000D+00  1.1693036939304D-10 -9.0827926992247D-10  7.0685271187269D-09 -5.5117665382202D-08  4.3066739508107D-07
359  3.5800000000000D+00  1.0819203717949D-10 -8.4027983319283D-10  6.5383353880313D-09 -5.0975300684888D-08  3.9823420841300D-07
360  3.5900000000000D+00  1.0010784528925D-10 -7.7738032629341D-10  6.0479858906224D-09 -4.7144859006613D-08  3.6824847901313D-07
361  3.6000000000000D+00  9.2628760982228D-11 -7.1919772401356D-10  5.5944802161410D-09 -4.3602816036998D-08  3.4052521811291D-07
362  3.6100000000000D+00  8.5709412337709D-11 -6.6537765466862D-10  5.1750447233959D-09 -4.0327414706927D-08  3.1489336486409D-07
363  3.6200000000000D+00  7.9307832986202D-11 -6.1559239907462D-10  4.7871148189267D-09 -3.7298541377825D-08  2.9119480920030D-07
364  3.6300000000000D+00  7.3385187156718D-11 -5.6953873312763D-10  4.4283179894422D-09 -3.4497592072092D-08  2.6928334303822D-07
365  3.6400000000000D+00  6.7905595563528D-11 -5.2693656609561D-10  4.0964631293767D-09 -3.1907388641536D-08  2.4902397231372D-07
366  3.6500000000000D+00  6.2835860561592D-11 -4.8752678260966D-10  3.7895235567626D-09 -2.9512044767391D-08  2.3029188298054D-07
367  3.6600000000000D+00  5.8145272253996D-11 -4.5106972334864D-10  3.5056250812598D-09 -2.7296872032049D-08  2.1297169678783D-07
368  3.6700000000000D+00  5.3805414652676D-11 -4.1734366555745D-10  3.2430340660260D-09 -2.5248285886517D-08  1.9695665459755D-07
369  3.6800000000000D+00  4.9790016239341D-11 -3.8614365339519D-10  3.0001482528229D-09 -2.3353733555467D-08  1.8214823556933D-07
370  3.6900000000000D+00  4.6074786141329D-11 -3.5728021426745D-10  2.7754866809590D-09 -2.1601614673074D-08  1.6845549219068D-07
371  3.7000000000000D+00  4.2637247219974D-11 -3.3057805031324D-10  2.5676794056986D-09 -1.9981200269508D-08  1.5579424652603D-07
372  3.7100000000000D+00  3.9456605027413D-11 -3.0587501248611D-10  2.3754594487193D-09 -1.8482569612525D-08  1.4408683102104D-07
373  3.7200000000000D+00  3.6513616706062D-11 -2.8302107376061D-10  2.1976547381705D-09 -1.7096547138624D-08  1.3326207013790D-07
374  3.7300000000000D+00  3.3790505648807D-11 -2.6187766277123D-10  2.0331828947386D-09 -1.5814659305916D-08  1.2325175823270D-07
375  3.7400000000000D+00  3.1270817210379D-11 -2.4231653234620D-10  1.8810423386403D-09 -1.4629067226337D-08  1.1399392239909D-07
376  3.7500000000000D+00  2.8939329176276D-11 -2.2421905943370D-10  1.7403068037241D-09 -1.3532522889678D-08  1.0543152010294D-07
377  3.7600000000000D+00  2.6781952390271D-11 -2.0747546717009D-10  1.6101192339833D-09 -1.2518310083633D-08  9.7505501805853D-08
378  3.7700000000000D+00  2.4785665545418D-11 -1.9198431581447D-10  1.4896878012234D-09 -1.1580245720817D-08  9.0174109427169D-08
379  3.7800000000000D+00  2.2938423657209D-11 -1.7765178612883D-10  1.3782802817227D-09 -1.0712614479021D-08  8.3399879777722D-08
380  3.7900000000000D+00  2.1229080473773D-11 -1.6439107231342D-10  1.2752192961385D-09 -9.9101229471126D-09  7.7144246432981D-08
381  3.8000000000000D+00  1.9647322433960D-11 -1.5212186569615D-10  1.1798782784969D-09 -9.1679045998749D-09  7.1379326333592D-08
382  3.8100000000000D+00  1.8183604925924D-11 -1.4076985633038D-10  1.0916775835010D-09 -8.4815181876912D-09  6.6095977395090D-08
383  3.8200000000000D+00  1.6829110587130D-11 -1.3026640789932D-10  1.0100817913749D-09 -7.8465640164474D-09  6.1193845777638D-08
384  3.8300000000000D+00  1.5575676196466D-11 -1.2054798526258D-10  9.3459541261361D-10 -7.2591109476359D-09  5.6620230403240D-08
385  3.8400000000000D+00  1.4415749068572D-11 -1.1155581404224D-10  8.6476017209408D-10 -6.7155545411014D-09  5.2333784540738D-08
386  3.8500000000000D+00  1.3342337640222D-11 -1.0323549437232D-10  8.0015080514297D-10 -6.2117866785374D-09  4.8175058121306D-08
387  3.8600000000000D+00  1.2348979364745D-11 -9.5536750633405D-11  7.4037636301194D-10 -5.7454498738616D-09  4.4239482624759D-08
388  3.8700000000000D+00  1.1429696776947D-11 -8.8413088049507D-11  6.8507587163357D-10 -5.3147707588293D-09  4.0691241641757D-08
389  3.8800000000000D+00  1.0578957225328D-11 -8.1821478013004D-11  6.3391442271310D-10 -4.9175310105050D-09  3.7598236262323D-08
390  3.8900000000000D+00  9.7916414444709D-12 -7.5722112820049D-11  5.8658215058306D-10 -4.5515180432776D-09  3.4999787265644D-08
391  3.9000000000000D+00  9.0630086443679D-12 -7.0078132940845D-11  5.4281372969333D-10 -4.2206499126228D-09  3.3454429143289D-08
392  3.9100000000000D+00  8.3886819452030D-12 -6.4855514064810D-11  5.0231175426905D-10 -3.9131921790386D-09  3.2055059138496D-08
393  3.9200000000000D+00  7.7646077116000D-12 -6.0022748993765D-11  4.6482276698042D-10 -3.6242628683944D-09  3.0468362446325D-08
394  3.9300000000000D+00  7.1870350730549D-12 -5.5550688064783D-11  4.3011582501715D-10 -3.3500653088135D-09  2.8410504299075D-08
395  3.9400000000000D+00  6.6524920702507D-12 -5.1412280157050D-11  3.9791820831301D-10 -3.0795469771777D-09  2.5280222508414D-08
396  3.9500000000000D+00  6.1577664901163D-12 -4.7582531203867D-11  3.6801112660298D-10 -2.8080987212560D-09  2.0839641437620D-08
397  3.9600000000000D+00  5.6998899294716D-12 -4.4038586763449D-11  3.4041221831807D-10 -2.5631415660641D-09  1.6456945219046D-08
398  3.9700000000000D+00  5.2761136196901D-12 -4.0759143130078D-11  3.1501735578104D-10 -2.3548522473185D-09  1.2778540387319D-08
399  3.9800000000000D+00  4.8838939275275D-12 -3.7724452817722D-11  2.9170168574048D-10 -2.1901719569540D-09  1.0404831745355D-08
400  3.9900000000000D+00  4.5208754580668D-12 -3.4918298160492D-11  2.7087661901587D-10 -2.1100048943358D-09  1.0500088572837D-08
401  4.0000000000000D+00  4.1848811613439D-12 -3.2322158100036D-11  2.5192527452181D-10 -2.0803781132813D-09  1.2746458285481D-08
402  4.0100000000000D+00  3.8738972293800D-12 -2.9917929714201D-11  2.3396564500757D-10 -2.0442348913402D-09  1.6227156842344D-08
403  4.0200000000000D+00  3.5860591997199D-12 -2.7690406240662D-11  2.1655138823339D-10 -1.9692918745050D-09  2.0249531816130D-08
404  4.0300000000000D+00  3.3196416415601D-12 -2.5626169574160D-11  1.9940335089356D-10 -1.8295851074449D-09  2.3978148043625D-08
405  4.0400000000000D+00  3.0730462293092D-12 -2.3690608671408D-11  1.8004938071524D-10 -1.5338680546197D-09  2.7296562087169D-08
406  4.0500000000000D+00  2.8447970412212D-12 -2.1900348380526D-11  1.6148488164300D-10 -1.1710427926809D-09  2.8466154423424D-08
407  4.0600000000000D+00  2.6335275009630D-12 -2.0259729310807D-11  1.4552281310946D-10 -8.0215600556329D-10  2.6356874041750D-08
408  4.0700000000000D+00  2.4379726158390D-12 -1.8765920198452D-11  1.3333876275818D-10 -4.7951216041917D-10  2.0363919848210D-08
409  4.0800000000000D+00  2.2569639315368D-12 -1.7411647190818D-11  1.2571160777620D-10 -2.5471072820014D-10  1.0390548530109D-08
410  4.0900000000000D+00  2.0899847326286D-12 -1.6299770277478D-11  1.2823797688592D-10 -2.0668020532100D-10 -7.5010048768047D-09
411  4.1000000000000D+00  1.9352740510957D-12 -1.5251985070257D-11  1.3289707286294D-10 -3.1666417444180D-10 -2.6028723964676D-08
412  4.1100000000000D+00  1.7917515433087D-12 -1.4208323897603D-11  1.3663510575179D-10 -5.8332832574952D-10 -4.2025933615624D-08
413  4.1200000000000D+00  1.6584932916590D-12 -1.3121802840456D-11  1.3637061017344D-10 -9.8604741290862D-10 -5.2414717634453D-08
414  4.1300000000000D+00  1.5342643354914D-12 -1.1934915080488D-11  1.2882276270642D-10 -1.4999173958807D-09 -5.3975796922192D-08
415  4.1400000000000D+00  1.4152316902064D-12 -1.0432202266308D-11  1.0805667972453D-10 -2.1680395952220D-09 -4.0662655418826D-08
416  4.1500000000000D+00  1.3063340805285D-12 -9.0176010683564D-12  8.0135809646758D-11 -2.7515889130995D-09 -1.9263335089196D-08
417  4.1600000000000D+00  1.2084059787919D-12 -7.8461759831060D-12  4.7294654151079D-11 -3.1317955856279D-09  7.6302630283516D-09
418  4.1700000000000D+00  1.1216621748003D-12 -7.0627564913084D-12  1.2553817914051D-11 -3.2058499182866D-09  3.6719080439412D-08
419  4.1800000000000D+00  1.0476350307538D-12 -6.8454586092312D-12 -2.0720574906423D-11 -2.8563825122918D-09  6.4173019997251D-08
420  4.1900000000000D+00  9.9359165891725D-13 -7.5220939557587D-12 -4.9441538324405D-11 -1.8709817355379D-09  8.5639594988602D-08
421  4.2000000000000D+00  9.3958981182812D-13 -8.5843708977803D-12 -6.9155366201036D-11 -6.0970665455057D-10  9.9272163458217D-08
422  4.2100000000000D+00  8.7755686227861D-13 -9.8294057089047D-12 -7.6782342779507D-11  7.7196705633969D-10  1.0294433783782D-07
423  4.2200000000000D+00  8.0040980391940D-13 -1.1028939665758D-11 -7.0273932814816D-11  2.1006852204960D-09  9.5454260281263D-08
424  4.2300000000000D+00  6.9942245572105D-13 -1.1916716326845D-11 -4.7523750985085D-11  3.1755388738507D-09  7.5783145225899D-08
425  4.2400000000000D+00  5.5507248349042D-13 -1.2109028510215D-11 -2.7733444259939D-12  3.7074173084748D-09  4.0719142094819D-08
426  4.2500000000000D+00  3.9972383483095D-13 -1.1778407471140D-11  4.9775945970110D-11  3.8309256896156D-09  8.4648286983563D-11
427  4.2600000000000D+00  2.4581819482720D-13 -1.0917740631661D-11  1.0334784924125D-10  3.5444037246503D-09 -4.1056270476641D-08
428  4.2700000000000D+00  1.0646116792457D-13 -9.5709783767652D-12  1.5095835226963D-10  2.8848873254955D-09 -7.7522665907526D-08
429  4.2800000000000D+00 -4.3687986138946D-15 -7.8204936749665D-12  1.8541705886549D-10  1.9188502881783D-09 -1.0403993502232D-07
430  4.2900000000000D+00 -5.3141456788280D-14 -5.7007161852808D-12  1.9147419068262D-10  6.8481352135689D-10 -1.0976778288854D-07
431  4.3000000000000D+00 -6.9590879265528D-14 -3.5021968069896D-12  1.8106865070058D-10 -6.1070905646804D-10 -1.0296168097925D-07
432  4.3100000000000D+00 -6.0490978236118D-14 -1.4223637523695D-12  1.5675664120444D-10 -1.8215656709052D-09 -8.5411926241241D-08
433  4.3200000000000D+00 -3.4778513522516D-14  3.5341040902192D-13  1.2242031912381D-10 -2.8109235210564D-09 -5.9937117819892D-08
434  4.3300000000000D+00 -2.2952972887783D-15  1.6713420648441D-12  8.2749563640137D-11 -3.4654756106188D-09 -3.0021964275378D-08
435  4.3400000000000D+00  1.0063554405832D-14  2.0739977022888D-12  4.7427514667509D-11 -3.4650843208835D-09 -2.0919226251699D-09
436  4.3500000000000D+00  1.5628233555352D-14  1.9472961981707D-12  1.5326282481806D-11 -3.0737945865528D-09  2.3475450280060D-08
437  4.3600000000000D+00  1.5380840764486D-14  1.4453504456396D-12 -1.1423789782213D-11 -2.3993250817176D-09  4.4519351112128D-08
438  4.3700000000000D+00  1.0298082848152D-14  7.2698680792379D-13 -3.1014848287254D-11 -1.5563245485347D-09  5.9200496503241D-08
439  4.3800000000000D+00  2.3180504392025D-15 -3.7624302813223D-14 -4.2428723074016D-11 -6.7100318301743D-10  6.6344921000363D-08
440  4.3900000000000D+00 -9.7901155139814D-16 -4.3354298868070D-13 -4.3247924871486D-11 -1.5634015786426D-11  6.2921167352166D-08
441  4.4000000000000D+00 -1.8364409655587D-15 -5.6280385299502D-13 -3.6142018694929D-11  4.4068532636382D-10  5.1691475938974D-08
442  4.4100000000000D+00 -2.0128613014103D-15 -5.2856951650087D-13 -2.4139335933059D-11  7.3205900279472D-10  3.5735930296027D-08
443  4.4200000000000D+00 -1.5376730115658D-15 -3.6678541006385D-13 -9.8038244053504D-12  8.5812363783362D-10  1.7554809851655D-08
444  4.4300000000000D+00 -5.9266669145754D-16 -1.3188304174088D-13  4.2398874188899D-12  8.3646058702225D-10 -2.4997700035773D-10
445  4.4400000000000D+00  0.0000000000000D+00  3.4382722755438D-14  1.3018850860370D-11  7.1308870841768D-10 -1.2978567893832D-08
446  4.4500000000000D+00  0.0000000000000D+00  8.3799524322515D-14  1.5080230250333D-11  5.2591323492834D-10 -1.9044937372071D-08
447  4.4600000000000D+00  0.0000000000000D+00  9.8753831725231D-14  1.3617886069548D-11  2.9443951010593D-10 -2.0999900780156D-08
448  4.4700000000000D+00  0.0000000000000D+00  8.2058233819475D-14  9.4728874582982D-12  5.5170160876829D-11 -1.9373784828310D-08
449  4.4800000000000D+00  0.0000000000000D+00  4.2414421174270D-14  3.8188373841321D-12 -1.5795498880714D-10 -1.5073093936447D-08
450  4.4900000000000D+00  0.0000000000000D+00 -1.2090624682741D-15 -1.5123168908450D-12 -3.0682322205809D-10 -9.5496853071792D-09
451  4.5000000000000D+00  0.0000000000000D+00 -7.6966601526147D-15 -3.0892439769217D-12 -3.3010218298434D-10 -5.3406421608805D-09
452  4.5100000000000D+00  0.0000000000000D+00 -1.0829015991616D-14 -3.5881058443259D-12 -2.8919725331571D-10 -1.2905627834029D-09
453  4.5200000000000D+00  0.0000000000000D+00 -1.0344474783268D-14 -3.1042849313331D-12 -2.0028454625193D-10  2.1564080531445D-09
454  4.5300000000000D+00  0.0000000000000D+00 -6.8049644045917D-15 -1.8925897821345D-12 -8.4778210725778D-11  4.6854959706022D-09
455  4.5400000000000D+00  0.0000000000000D+00 -1.3858801596183D-15 -3.1169554082082D-13  3.3743142004292D-11  6.1202496189469D-09
456  4.5500000000000D+00  0.0000000000000D+00  3.1410888892196D-16  3.5798021800159D-13  8.7888414429878D-11  6.1847548218039D-09
457  4.5600000000000D+00  0.0000000000000D+00  5.8036711812264D-16  5.7414276803466D-13  1.0146024199061D-10  5.1940455659759D-09
458  4.5700000000000D+00  0.0000000000000D+00  6.4474053638407D-16  5.9920104551504D-13  9.0628661675156D-11  3.5000106586495D-09
459  4.5800000000000D+00  0.0000000000000D+00  5.1338908859317D-16  4.5776818983161D-13  6.1145785094159D-11  1.4425571318046D-09
460  4.5900000000000D+00  0.0000000000000D+00  2.3536760062155D-16  2.0338330121780D-13  2.1198131801070D-11 -6.1787389724719D-10
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.5765657431589D-14 -1.1513102988059D-11 -2.0692275095441D-09
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -5.3988406766516D-14 -2.0371303559161D-11 -2.3863118483846D-09
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -7.0466922387780D-14 -2.2758126922225D-11 -2.1900887988900D-09
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -6.4909216693856D-14 -1.9280773166030D-11 -1.5888046082521D-09
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -4.1436079091984D-14 -1.1482329500498D-11 -7.3984843424230D-10
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -7.3778502790198D-15 -1.5179808140084D-12  1.7437284710113D-10
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.6177877436363D-15  2.2954795674054D-12  5.6161881027082D-10
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.7043442418076D-15  3.5429412672748D-12  6.7095235815992D-10
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  5.2088578407562D-15  3.6845087709806D-12  6.1760056340765D-10
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.2078451573008D-15  2.8585253953355D-12  4.3527652616818D-10
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.0805373645528D-15  1.3635728721335D-12  1.7502085536508D-10
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.8467968753115D-17 -8.7413459169267D-14 -6.2344133755754D-11
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.3700322906564D-16 -3.3020131371861D-13 -1.2151092320944D-10
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.9337728820431D-16 -4.4431093347569D-13 -1.4216480461394D-10
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.9090232742081D-16 -4.2595079467107D-13 -1.2665320149971D-10
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.3584345429950D-16 -2.9651541002311D-13 -8.3058240122331D-11
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -4.4878322694361D-17 -9.6238024252938D-14 -2.3441300844350D-11
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  1.4058437548649D-14  1.1554403951722D-11
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  3.1702434220807D-14  2.0445939069211D-11
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  3.8359616919334D-14  2.2938445839180D-11
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  3.4098018511955D-14  1.9517495912378D-11
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.1063518910377D-14  1.1633452018170D-11
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.9152812727107D-15  1.3922620553652D-12
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.0718626414256D-15 -1.6239845677215D-12
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.8805384801583D-15 -2.6154508054334D-12
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.0996080975659D-15 -2.8118665677296D-12
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.7494115123995D-15 -2.2849267811271D-12
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -9.5861498649384D-16 -1.2266251164891D-12
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.4224263035485D-18  1.7139678712813D-14
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  3.5607013689936D-17  1.6593291208074D-13
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  5.5143624338859D-17  2.4846325551951D-13
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  5.8486099101833D-17  2.5807809358212D-13
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.6520694270813D-17  2.0203100211320D-13
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.3017494291235D-17  9.8664190290852D-14
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.3733957681785D-15
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.1739054214505D-14
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.6779146508619D-14
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.7062193739902D-14
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.3069710436563D-14
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -6.0144917029978D-15
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  1.3520535822408D-16
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  5.2497573239143D-16
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  7.3369487724553D-16
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  7.4135975276658D-16
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  5.6681085907260D-16
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.6040610531422D-16
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.9685459993610D-18
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.1508301943125D-17
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.6213711142323D-17
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.6577157131679D-17
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.2929919269966D-17
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -6.3003810895351D-18
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
1  0.0000000000000D+00  1.7400733974730D-01
2  1.0000000000000D-02  1.7441563707890D-01
3  2.0000000000000D-02  1.7563932358335D-01
4  3.0000000000000D-02  1.7767479137872D-01
5  4.0000000000000D-02  1.8051604418188D-01
6  5.0000000000000D-02  1.8415472309893D-01
7  6.0000000000000D-02  1.8858014274555D-01
8  7.0000000000000D-02  1.9377933779916D-01
9  8.0000000000000D-02  1.9973712008455D-01
10  9.0000000000000D-02  2.0643614625963D-01
11  1.0000000000000D-01  2.1385699613137D-01
12  1.1000000000000D-01  2.2197826157881D-01
13  1.2000000000000D-01  2.3077664598702D-01
14  1.3000000000000D-01  2.4022707400396D-01
15  1.4000000000000D-01  2.5030281132197D-01
16  1.5000000000000D-01  2.6097559405971D-01
17  1.6000000000000D-01  2.7221576718145D-01
18  1.7000000000000D-01  2.8399243124211D-01
19  1.8000000000000D-01  2.9627359659287D-01
20  1.9000000000000D-01  3.0902634402832D-01
21  2.0000000000000D-01  3.2221699070607D-01
22  2.1000000000000D-01  3.3581126002993D-01
23  2.2000000000000D-01  3.4977445406192D-01
24  2.3000000000000D-01  3.6407162692187D-01
25  2.4000000000000D-01  3.7866775755078D-01
26  2.5000000000000D-01  3.9352792015826D-01
27  2.6000000000000D-01  4.0861745064975D-01
28  2.7000000000000D-01  4.2390210733656D-01
29  2.8000000000000D-01  4.3934822427339D-01
30  2.9000000000000D-01  4.5492285564389D-01
31  3.0000000000000D-01  4.7059390972419D-01
32  3.1000000000000D-01  4.8633027109567D-01
33  3.2000000000000D-01  5.0210190994894D-01
34  3.3000000000000D-01  5.1787997751701D-01
35  3.4000000000000D-01  5.3363688689394D-01
36  3.5000000000000D-01  5.4934637872909D-01
37  3.6000000000000D-01  5.6498357153284D-01
38  3.7000000000000D-01  5.8052499658015D-01
39  3.8000000000000D-01  5.9594861764876D-01
40  3.9000000000000D-01  6.1123383607206D-01
41  4.0000000000000D-01  6.2636148181848D-01
42  4.1000000000000D-01  6.4131379152275D-01
43  4.2000000000000D-01  6.5607437458581D-01
44  4.3000000000000D-01  6.7062816862491D-01
45  4.4000000000000D-01  6.8496138568960D-01
46  4.5000000000000D-01  6.9906145076093D-01
47  4.6000000000000D-01  7.1291693411827D-01
48  4.7000000000000D-01  7.2651747918893D-01
49  4.8000000000000D-01  7.3985372749206D-01
50  4.9000000000000D-01  7.5291724224903D-01
51  5.0000000000000D-01  7.6570043216101D-01
52  5.1000000000000D-01  7.7819647675256D-01
53  5.2000000000000D-01  7.9039925455096D-01
54  5.3000000000000D-01  8.0230327521904D-01
55  5.4000000000000D-01  8.1390361658826D-01
56  5.5000000000000D-01  8.2519586735366D-01
57  5.6000000000000D-01  8.3617607599838D-01
58  5.7000000000000D-01  8.4684070631622D-01
59  5.8000000000000D-01  8.5718659970396D-01
60  5.9000000000000D-01  8.6721094420193D-01
61  6.0000000000000D-01  8.7691125008047D-01
62  6.1000000000000D-01  8.8628533160125D-01
63  6.2000000000000D-01  8.9533129443362D-01
64  6.3000000000000D-01  9.0404752807732D-01
65  6.4000000000000D-01  9.1243270253827D-01
66  6.5000000000000D-01  9.2048576842512D-01
67  6.6000000000000D-01  9.2820595958195D-01
68  6.7000000000000D-01  9.3559279734698D-01
69  6.8000000000000D-01  9.4264609552931D-01
70  6.9000000000000D-01  9.4936596522334D-01
71  7.0000000000000D-01  9.5575281863232D-01
72  7.1000000000000D-01  9.6180737114769D-01
73  7.2000000000000D-01  9.6753064102388D-01
74  7.3000000000000D-01  9.7292394609955D-01
75  7.4000000000000D-01  9.7798889713930D-01
76  7.5000000000000D-01  9.8272738750315D-01
77  7.6000000000000D-01  9.8714157898909D-01
78  7.7000000000000D-01  9.9123388383501D-01
79  7.8000000000000D-01  9.9500694300358D-01
80  7.9000000000000D-01  9.9846360100728D-01
81  8.0000000000000D-01  1.0016068776541D+00
82  8.1000000000000D-01  1.0044399372060D+00
83  8.2000000000000D-01  1.0069660555408D+00
84  8.3000000000000D-01  1.0091885859864D+00
85  8.4000000000000D-01  1.0111109245620D+00
86  8.5000000000000D-01  1.0127364754007D+00
87  8.6000000000000D-01  1.0140686171522D+00
88  8.7000000000000D-01  1.0151106711665D+00
89  8.8000000000000D-01  1.0158658722404D+00
90  8.9000000000000D-01  1.0163373426739D+00
91  9.0000000000000D-01  1.0165280703247D+00
92  9.1000000000000D-01  1.0164408912814D+00
93  9.2000000000000D-01  1.0160784776833D+00
94  9.3000000000000D-01  1.0154433311211D+00
95  9.4000000000000D-01  1.0145377819372D+00
96  9.5000000000000D-01  1.0133639946276D+00
97  9.6000000000000D-01  1.0119239794242D+00
98  9.7000000000000D-01  1.0102196100080D+00
99  9.8000000000000D-01  1.0082526471747D+00
100  9.9000000000000D-01  1.0060247681505D+00
101  1.0000000000000D+00  1.0035376011353D+00
102  1.0100000000000D+00  1.0007927645340D+00
103  1.0200000000000D+00  9.9779191023576D-01
104  1.0300000000000D+00  9.9453677020526D-01
105  1.0400000000000D+00  9.9102920557390D-01
106  1.0500000000000D+00  9.8727125735115D-01
107  1.0600000000000D+00  9.8326519783131D-01
108  1.0700000000000D+00  9.7901358173981D-01
109  1.0800000000000D+00  9.7451929615470D-01
110  1.0900000000000D+00  9.6978560824156D-01
111  1.1000000000000D+00  9.6481620987094D-01
112  1.1100000000000D+00  9.5961525823062D-01
113  1.1200000000000D+00  9.5418741161261D-01
114  1.1300000000000D+00  9.4853785962839D-01
115  1.1400000000000D+00  9.4267234720086D-01
116  1.1500000000000D+00  9.3659719179753D-01
117  1.1600000000000D+00  9.3031929349117D-01
118  1.1700000000000D+00  9.2384613791346D-01
119  1.1800000000000D+00  9.1718578935924D-01
120  1.1900000000000D+00  9.1034688166489D-01
121  1.2000000000000D+00  9.0333859347321D-01
122  1.2100000000000D+00  8.9617062574370D-01
123  1.2200000000000D+00  8.8885304451437D-01
124  1.2300000000000D+00  8.8139602365055D-01
125  1.2400000000000D+00  8.7380946406655D-01
126  1.2500000000000D+00  8.6610288185456D-01
127  1.2600000000000D+00  8.5828544127361D-01
128  1.2700000000000D+00  8.5036604602402D-01
129  1.2800000000000D+00  8.4235332383417D-01
130  1.2900000000000D+00  8.3425558749960D-01
131  1.3000000000000D+00  8.2608086468280D-01
132  1.3100000000000D+00  8.1783690117567D-01
133  1.3200000000000D+00  8.0953116352612D-01
134  1.3300000000000D+00  8.0117084533879D-01
135  1.3400000000000D+00  7.9276287269297D-01
136  1.3500000000000D+00  7.8431390970527D-01
137  1.3600000000000D+00  7.7583036418734D-01
138  1.3700000000000D+00  7.6731839335669D-01
139  1.3800000000000D+00  7.5878390958940D-01
140  1.3900000000000D+00  7.5023258619975D-01
141  1.4000000000000D+00  7.4166986323589D-01
142  1.4100000000000D+00  7.3310095327829D-01
143  1.4200000000000D+00  7.2453084723101D-01
144  1.4300000000000D+00  7.1596432009610D-01
145  1.4400000000000D+00  7.0740593672061D-01
146  1.4500000000000D+00  6.9886005750958D-01
147  1.4600000000000D+00  6.9033084409552D-01
148  1.4700000000000D+00  6.8182226495828D-01
149  1.4800000000000D+00  6.7333810098856D-01
150  1.4900000000000D+00  6.6488195098827D-01
151  1.5000000000000D+00  6.5645723710407D-01
152  1.5100000000000D+00  6.4806721018669D-01
153  1.5200000000000D+00  6.3971495507414D-01
154  1.5300000000000D+00  6.3140339579275D-01
155  1.5400000000000D+00  6.2313530067384D-01
156  1.5500000000000D+00  6.1491328738225D-01
157  1.5600000000000D+00  6.0673982785406D-01
158  1.5700000000000D+00  5.9861725314159D-01
159  1.5800000000000D+00  5.9054775816274D-01
160  1.5900000000000D+00  5.8253340635434D-01
161  1.6000000000000D+00  5.7457613422644D-01
162  1.6100000000000D+00  5.6667775581850D-01
163  1.6200000000000D+00  5.5883996705438D-01
164  1.6300000000000D+00  5.5106434999799D-01
165  1.6400000000000D+00  5.4335237700692D-01
166  1.6500000000000D+00  5.3570541478617D-01
167  1.6600000000000D+00  5.2812472834012D-01
168  1.6700000000000D+00  5.2061148482475D-01
169  1.6800000000000D+00  5.1316675729907D-01
170  1.6900000000000D+00  5.0579152837782D-01
171  1.7000000000000D+00  4.9848669378477D-01
172  1.7100000000000D+00  4.9125306580903D-01
173  1.7200000000000D+00  4.8409137666386D-01
174  1.7300000000000D+00  4.7700228175067D-01
175  1.7400000000000D+00  4.6998636282789D-01
176  1.7500000000000D+00  4.6304413108753D-01
177  1.7600000000000D+00  4.5617603013946D-01
178  1.7700000000000D+00  4.4938243890613D-01
179  1.7800000000000D+00  4.4266367442803D-01
180  1.7900000000000D+00  4.3601999458271D-01
181  1.8000000000000D+00  4.2945160071776D-01
182  1.8100000000000D+00  4.2295864020053D-01
183  1.8200000000000D+00  4.1654120888538D-01
184  1.8300000000000D+00  4.1019935350075D-01
185  1.8400000000000D+00  4.0393307395753D-01
186  1.8500000000000D+00  3.9774232558053D-01
187  1.8600000000000D+00  3.9162702126486D-01
188  1.8700000000000D+00  3.8558703355881D-01
189  1.8800000000000D+00  3.7962219667531D-01
190  1.8900000000000D+00  3.7373230843334D-01
191  1.9000000000000D+00  3.6791713213136D-01
192  1.9100000000000D+00  3.6217639835441D-01
193  1.9200000000000D+00  3.5650980671638D-01
194  1.9300000000000D+00  3.5091702753971D-01
195  1.9400000000000D+00  3.4539770347355D-01
196  1.9500000000000D+00  3.3995145105262D-01
197  1.9600000000000D+00  3.3457786219813D-01
198  1.9700000000000D+00  3.2927650566237D-01
199  1.9800000000000D+00  3.2404692841901D-01
200  1.9900000000000D+00  3.1888865699986D-01
201  2.0000000000000D+00  3.1380119878078D-01
202  2.0100000000000D+00  3.0878404321711D-01
203  2.0200000000000D+00  3.0383666303105D-01
204  2.0300000000000D+00  2.9895851535205D-01
205  2.0400000000000D+00  2.9414904281138D-01
206  2.0500000000000D+00  2.8940767459326D-01
207  2.0600000000000D+00  2.8473382744261D-01
208  2.0700000000000D+00  2.8012690663200D-01
209  2.0800000000000D+00  2.7558630688849D-01
210  2.0900000000000D+00  2.7111141328139D-01
211  2.1000000000000D+00  2.6670160207339D-01
212  2.1100000000000D+00  2.6235624153457D-01
213  2.1200000000000D+00  2.5807469272217D-01
214  2.1300000000000D+00  2.5385631022627D-01
215  2.1400000000000D+00  2.4970044288250D-01
216  2.1500000000000D+00  2.4560643445405D-01
217  2.1600000000000D+00  2.4157362428211D-01
218  2.1700000000000D+00  2.3760134790788D-01
219  2.1800000000000D+00  2.3368893766579D-01
220  2.1900000000000D+00  2.2983572324901D-01
221  2.2000000000000D+00  2.2604103224947D-01
222  2.2100000000000D+00  2.2230419067145D-01
223  2.2200000000000D+00  2.1862452342112D-01
224  2.2300000000000D+00  2.1500135477274D-01
225  2.2400000000000D+00  2.1143400881103D-01
226  2.2500000000000D+00  2.0792180985286D-01
227  2.2600000000000D+00  2.0446408284703D-01
228  2.2700000000000D+00  2.0106015375360D-01
229  2.2800000000000D+00  1.9770934990442D-01
230  2.2900000000000D+00  1.9441100034390D-01
231  2.3000000000000D+00  1.9116443615215D-01
232  2.3100000000000D+00  1.8796899075100D-01
233  2.3200000000000D+00  1.8482400019218D-01
234  2.3300000000000D+00  1.8172880343063D-01
235  2.3400000000000D+00  1.7868274258179D-01
236  2.3500000000000D+00  1.7568516316349D-01
237  2.3600000000000D+00  1.7273541432472D-01
238  2.3700000000000D+00  1.6983284905981D-01
239  2.3800000000000D+00  1.6697682440944D-01
240  2.3900000000000D+00  1.6416670164981D-01
241  2.4000000000000D+00  1.6140184646879D-01
242  2.4100000000000D+00  1.5868162913082D-01
243  2.4200000000000D+00  1.5600542463107D-01
244  2.4300000000000D+00  1.5337261283816D-01
245  2.4400000000000D+00  1.5078257862718D-01
246  2.4500000000000D+00  1.4823471200306D-01
247  2.4600000000000D+00  1.4572840821354D-01
248  2.4700000000000D+00  1.4326306785443D-01
249  2.4800000000000D+00  1.4083809696591D-01
250  2.4900000000000D+00  1.3845290712040D-01
251  2.5000000000000D+00  1.3610691550262D-01
252  2.5100000000000D+00  1.3379954498245D-01
253  2.5200000000000D+00  1.3153022417935D-01
254  2.5300000000000D+00  1.2929838752167D-01
255  2.5400000000000D+00  1.2710347529868D-01
256  2.5500000000000D+00  1.2494493370605D-01
257  2.5600000000000D+00  1.2282221488593D-01
258  2.5700000000000D+00  1.2073477696124D-01
259  2.5800000000000D+00  1.1868208406394D-01
260  2.5900000000000D+00  1.1666360635892D-01
261  2.6000000000000D+00  1.1467882006292D-01
262  2.6100000000000D+00  1.1272720745806D-01
263  2.6200000000000D+00  1.1080825690167D-01
264  2.6300000000000D+00  1.0892146283186D-01
265  2.6400000000000D+00  1.0706632576855D-01
266  2.6500000000000D+00  1.0524235231109D-01
267  2.6600000000000D+00  1.0344905513245D-01
268  2.6700000000000D+00  1.0168595296953D-01
269  2.6800000000000D+00  9.9952570610363D-02
270  2.6900000000000D+00  9.8248438878609D-02
271  2.7000000000000D+00  9.6573094614775D-02
272  2.7100000000000D+00  9.4926080654492D-02
273  2.7200000000000D+00  9.3306945804887D-02
274  2.7300000000000D+00  9.1715244818123D-02
275  2.7400000000000D+00  9.0150538362132D-02
276  2.7500000000000D+00  8.8612392990183D-02
277  2.7600000000000D+00  8.7100381107875D-02
278  2.7700000000000D+00  8.5614080937896D-02
279  2.7800000000000D+00  8.4153076483584D-02
280  2.7900000000000D+00  8.2716957490655D-02
281  2.8000000000000D+00  8.1305319407030D-02
282  2.8100000000000D+00  7.9917763341378D-02
283  2.8200000000000D+00  7.8553896020598D-02
284  2.8300000000000D+00  7.7213329745725D-02
285  2.8400000000000D+00  7.5895682346426D-02
286  2.8500000000000D+00  7.4600577134959D-02
287  2.8600000000000D+00  7.3327642858856D-02
288  2.8700000000000D+00  7.2076513652277D-02
289  2.8800000000000D+00  7.0846828987131D-02
290  2.8900000000000D+00  6.9638233623259D-02
291  2.9000000000000D+00  6.8450377557724D-02
292  2.9100000000000D+00  6.7282915973413D-02
293  2.9200000000000D+00  6.6135509187436D-02
294  2.9300000000000D+00  6.5007822598791D-02
295  2.9400000000000D+00  6.3899526635219D-02
296  2.9500000000000D+00  6.2810296700259D-02
297  2.9600000000000D+00  6.1739813119690D-02
298  2.9700000000000D+00  6.0687761087570D-02
299  2.9800000000000D+00  5.9653830611986D-02
300  2.9900000000000D+00  5.8637716460935D-02
301  3.0000000000000D+00  5.7639118107835D-02
302  3.0100000000000D+00  5.6657739676635D-02
303  3.0200000000000D+00  5.5693289887309D-02
304  3.0300000000000D+00  5.4745482001129D-02
305  3.0400000000000D+00  5.3814033765870D-02
306  3.0500000000000D+00  5.2898667360883D-02
307  3.0600000000000D+00  5.1999109342641D-02
308  3.0700000000000D+00  5.1115090590123D-02
309  3.0800000000000D+00  5.0246346250177D-02
310  3.0900000000000D+00  4.9392615683213D-02
311  3.1000000000000D+00  4.8553642409115D-02
312  3.1100000000000D+00  4.7729174053279D-02
313  3.1200000000000D+00  4.6918962292593D-02
314  3.1300000000000D+00  4.6122762802121D-02
315  3.1400000000000D+00  4.5340335201793D-02
316  3.1500000000000D+00  4.4571443003404D-02
317  3.1600000000000D+00  4.3815853557730D-02
318  3.1700000000000D+00  4.3073338002329D-02
319  3.1800000000000D+00  4.2343671209441D-02
320  3.1900000000000D+00  4.1626631734189D-02
321  3.2000000000000D+00  4.0922001763159D-02
322  3.2100000000000D+00  4.0229567063516D-02
323  3.2200000000000D+00  3.9549116932378D-02
324  3.2300000000000D+00  3.8880444146473D-02
325  3.2400000000000D+00  3.8223344912354D-02
326  3.2500000000000D+00  3.7577618817045D-02
327  3.2600000000000D+00  3.6943068779072D-02
328  3.2700000000000D+00  3.6319500999763D-02
329  3.2800000000000D+00  3.5706724915227D-02
330  3.2900000000000D+00  3.5104553148699D-02
331  3.3000000000000D+00  3.4512801463350D-02
332  3.3100000000000D+00  3.3931288715378D-02
333  3.3200000000000D+00  3.3359836807836D-02
334  3.3300000000000D+00  3.2798270644799D-02
335  3.3400000000000D+00  3.2246418086041D-02
336  3.3500000000000D+00  3.1704109902016D-02
337  3.3600000000000D+00  3.1171179729593D-02
338  3.3700000000000D+00  3.0647464028126D-02
339  3.3800000000000D+00  3.0132802036055D-02
340  3.3900000000000D+00  2.9627035727845D-02
341  3.4000000000000D+00  2.9130009771650D-02
342  3.4100000000000D+00  2.8641571487340D-02
343  3.4200000000000D+00  2.8161570805062D-02
344  3.4300000000000D+00  2.7689860224159D-02
345  3.4400000000000D+00  2.7226294772783D-02
346  3.4500000000000D+00  2.6770731967897D-02
347  3.4600000000000D+00  2.6323031775802D-02
348  3.4700000000000D+00  2.5883056573052D-02
349  3.4800000000000D+00  2.5450671107997D-02
350  3.4900000000000D+00  2.5025742462775D-02
351  3.5000000000000D+00  2.4608140015779D-02
352  3.5100000000000D+00  2.4197735404565D-02
353  3.5200000000000D+00  2.3794402489309D-02
354  3.5300000000000D+00  2.3398017316754D-02
355  3.5400000000000D+00  2.3008458084611D-02
356  3.5500000000000D+00  2.2625605106420D-02
357  3.5600000000000D+00  2.2249340776888D-02
358  3.5700000000000D+00  2.1879549537768D-02
359  3.5800000000000D+00  2.1516117844144D-02
360  3.5900000000000D+00  2.1158934131210D-02
361  3.6000000000000D+00  2.0807888781450D-02
362  3.6100000000000D+00  2.0462874092398D-02
363  3.6200000000000D+00  2.0123784244768D-02
364  3.6300000000000D+00  1.9790515271080D-02
365  3.6400000000000D+00  1.9462965024669D-02
366  3.6500000000000D+00  1.9141033149235D-02
367  3.6600000000000D+00  1.8824621048788D-02
368  3.6700000000000D+00  1.8513631858038D-02
369  3.6800000000000D+00  1.8207970413208D-02
370  3.6900000000000D+00  1.7907543223292D-02
371  3.7000000000000D+00  1.7612258441755D-02
372  3.7100000000000D+00  1.7322025838639D-02
373  3.7200000000000D+00  1.7036756773093D-02
374  3.7300000000000D+00  1.6756364166301D-02
375  3.7400000000000D+00  1.6480762474855D-02
376  3.7500000000000D+00  1.6209867664517D-02
377  3.7600000000000D+00  1.5943597184388D-02
378  3.7700000000000D+00  1.5681869941457D-02
379  3.7800000000000D+00  1.5424606275569D-02
380  3.7900000000000D+00  1.5171727934775D-02
381  3.8000000000000D+00  1.4923158051060D-02
382  3.8100000000000D+00  1.4678821116462D-02
383  3.8200000000000D+00  1.4438642959555D-02
384  3.8300000000000D+00  1.4202550722314D-02
385  3.8400000000000D+00  1.3970472837347D-02
386  3.8500000000000D+00  1.3742339005482D-02
387  3.8600000000000D+00  1.3518080173722D-02
388  3.8700000000000D+00  1.3297628513551D-02
389  3.8800000000000D+00  1.3080917399581D-02
390  3.8900000000000D+00  1.2867881388559D-02
391  3.9000000000000D+00  1.2658456198699D-02
392  3.9100000000000D+00  1.2452578689373D-02
393  3.9200000000000D+00  1.2250186841109D-02
394  3.9300000000000D+00  1.2051219735925D-02
395  3.9400000000000D+00  1.1855617537991D-02
396  3.9500000000000D+00  1.1663321474606D-02
397  3.9600000000000D+00  1.1474273817505D-02
398  3.9700000000000D+00  1.1288417864441D-02
399  3.9800000000000D+00  1.1105697921101D-02
400  3.9900000000000D+00  1.0926059283310D-02
401  4.0000000000000D+00  1.0749448219553D-02
402  4.0100000000000D+00  1.0575811953775D-02
403  4.0200000000000D+00  1.0405098648455D-02
404  4.0300000000000D+00  1.0237257387989D-02
405  4.0400000000000D+00  1.0072238162331D-02
406  4.0500000000000D+00  9.9099918509635D-03
407  4.0600000000000D+00  9.7504702070724D-03
408  4.0700000000000D+00  9.5936258420194D-03
409  4.0800000000000D+00  9.4394122100841D-03
410  4.0900000000000D+00  9.2877835934469D-03
411  4.1000000000000D+00  9.1386950874957D-03
412  4.1100000000000D+00  8.9921025862825D-03
413  4.1200000000000D+00  8.8479627682944D-03
414  4.1300000000000D+00  8.7062330824545D-03
415  4.1400000000000D+00  8.5668717343549D-03
416  4.1500000000000D+00  8.4298376727904D-03
417  4.1600000000000D+00  8.2950905764171D-03
418  4.1700000000000D+00  8.1625908407153D-03
419  4.1800000000000D+00  8.0322995651589D-03
420  4.1900000000000D+00  7.9041785406051D-03
421  4.2000000000000D+00  7.7781902369577D-03
422  4.2100000000000D+00  7.6542977909441D-03
423  4.2200000000000D+00  7.5324649941777D-03
424  4.2300000000000D+00  7.4126562814082D-03
425  4.2400000000000D+00  7.2948367189737D-03
426  4.2500000000000D+00  7.1789719935208D-03
427  4.2600000000000D+00  7.0650284008024D-03
428  4.2700000000000D+00  6.9529728347568D-03
429  4.2800000000000D+00  6.8427727767576D-03
430  4.2900000000000D+00  6.7343962850381D-03
431  4.3000000000000D+00  6.6278119843926D-03
432  4.3100000000000D+00  6.5229890559123D-03
433  4.3200000000000D+00  6.4198972270011D-03
434  4.3300000000000D+00  6.3185067615465D-03
435  4.3400000000000D+00  6.2187884502399D-03
436  4.3500000000000D+00  6.1207136011746D-03
437  4.3600000000000D+00  6.0242540304559D-03
438  4.3700000000000D+00  5.9293820530719D-03
439  4.3800000000000D+00  5.8360704739096D-03
440  4.3900000000000D+00  5.7442925789115D-03
441  4.4000000000000D+00  5.6540221264700D-03
442  4.4100000000000D+00  5.5652333388743D-03
443  4.4200000000000D+00  5.4779008939459D-03
444  4.4300000000000D+00  5.3919999168379D-03
445  4.4400000000000D+00  5.3075059719597D-03
446  4.4500000000000D+00  5.2243950550920D-03
447  4.4600000000000D+00  5.1426435856188D-03
448  4.4700000000000D+00  5.0622283988546D-03
449  4.4800000000000D+00  4.9831267385632D-03
450  4.4900000000000D+00  4.9053162495920D-03
451  4.5000000000000D+00  4.8287749706325D-03
452  4.5100000000000D+00  4.7534813271929D-03
453  4.5200000000000D+00  4.6794141245469D-03
454  4.5300000000000D+00  4.6065525409153D-03
455  4.5400000000000D+00  4.5348761207450D-03
456  4.5500000000000D+00  4.4643647680869D-03
457  4.5600000000000D+00  4.3949987401883D-03
458  4.5700000000000D+00  4.3267586410769D-03
459  4.5800000000000D+00  4.2596254153129D-03
460  4.5900000000000D+00  4.1935803418628D-03
461  4.6000000000000D+00  4.1286050280672D-03
462  4.6100000000000D+00  4.0646814037395D-03
463  4.6200000000000D+00  4.0017917154005D-03
464  4.6300000000000D+00  3.9399185205150D-03
465  4.6400000000000D+00  3.8790446819173D-03
466  4.6500000000000D+00  3.8191533623168D-03
467  4.6600000000000D+00  3.7602280188767D-03
468  4.6700000000000D+00  3.7022523979968D-03
469  4.6800000000000D+00  3.6452105300500D-03
470  4.6900000000000D+00  3.5890867242805D-03
471  4.7000000000000D+00  3.5338655637970D-03
472  4.7100000000000D+00  3.4795319006452D-03
473  4.7200000000000D+00  3.4260708509731D-03
474  4.7300000000000D+00  3.3734677903494D-03
475  4.7400000000000D+00  3.3217083490288D-03
476  4.7500000000000D+00  3.2707784074051D-03
477  4.7600000000000D+00  3.2206640915219D-03
478  4.7700000000000D+00  3.1713517686475D-03
479  4.7800000000000D+00  3.1228280429949D-03
480  4.7900000000000D+00  3.0750797514611D-03
481  4.8000000000000D+00  3.0280939594271D-03
482  4.8100000000000D+00  2.9818579566788D-03
483  4.8200000000000D+00  2.9363592533869D-03
484  4.8300000000000D+00  2.8915855761339D-03
485  4.8400000000000D+00  2.8475248641255D-03
486  4.8500000000000D+00  2.8041652653138D-03
487  4.8600000000000D+00  2.7614951326740D-03
488  4.8700000000000D+00  2.7195030205435D-03
489  4.8800000000000D+00  2.6781776810213D-03
490  4.8900000000000D+00  2.6375080604114D-03
491  4.9000000000000D+00  2.5974832958465D-03
492  4.9100000000000D+00  2.5580927117862D-03
493  4.9200000000000D+00  2.5193258167040D-03
494  4.9300000000000D+00  2.4811722998043D-03
495  4.9400000000000D+00  2.4436220277943D-03
496  4.9500000000000D+00  2.4066650417166D-03
497  4.9600000000000D+00  2.3702915539058D-03
498  4.9700000000000D+00  2.3344919448623D-03
499  4.9800000000000D+00  2.2992567602846D-03
500  4.9900000000000D+00  2.2645767081300D-03
501  5.0000000000000D+00  2.2304426557207D-03
502  5.0100000000000D+00  2.1968456269183D-03
503  5.0200000000000D+00  2.1637767993876D-03
504  5.0300000000000D+00  2.1312275018015D-03
505  5.0400000000000D+00  2.0991892111829D-03
506  5.0500000000000D+00  2.0676535502728D-03
507  5.0600000000000D+00  2.0366122849382D-03
508  5.0700000000000D+00  2.0060573216423D-03
509  5.0800000000000D+00  1.9759807049982D-03
510  5.0900000000000D+00  1.9463746152598D-03
511  5.1000000000000D+00  1.9172313659435D-03
512  5.1100000000000D+00  1.8885434014714D-03
513  5.1200000000000D+00  1.8603032948508D-03
514  5.1300000000000D+00  1.8325037454001D-03
515  5.1400000000000D+00  1.8051375765750D-03
516  5.1500000000000D+00  1.7781977337069D-03
517  5.1600000000000D+00  1.7516772818770D-03
518  5.1700000000000D+00  1.7255694038051D-03
519  5.1800000000000D+00  1.6998673977742D-03
520  5.1900000000000D+00  1.6745646755760D-03
521  5.2000000000000D+00  1.6496547605945D-03
522  5.2100000000000D+00  1.6251312857571D-03
523  5.2200000000000D+00  1.6009879916362D-03
524  5.2300000000000D+00  1.5772187245573D-03
525  5.2400000000000D+00  1.5538174347422D-03
526  5.2500000000000D+00  1.5307781744607D-03
527  5.2600000000000D+00  1.5080950963169D-03
528  5.2700000000000D+00  1.4857624514243D-03
529  5.2800000000000D+00  1.4637745876911D-03
530  5.2900000000000D+00  1.4421259481291D-03
531  5.3000000000000D+00  1.4208110691897D-03
532  5.3100000000000D+00  1.3998245791133D-03
533  5.3200000000000D+00  1.3791611963656D-03
534  5.3300000000000D+00  1.3588157280490D-03
535  5.3400000000000D+00  1.3387830683319D-03
536  5.3500000000000D+00  1.3190581969421D-03
537  5.3600000000000D+00  1.2996361776744D-03
538  5.3700000000000D+00  1.2805121569204D-03
539  5.3800000000000D+00  1.2616813622265D-03
540  5.3900000000000D+00  1.2431391009339D-03
541  5.4000000000000D+00  1.2248807587263D-03
542  5.4100000000000D+00  1.2069017982900D-03
543  5.4200000000000D+00  1.1891977579756D-03
544  5.4300000000000D+00  1.1717642504852D-03
545  5.4400000000000D+00  1.1545969615615D-03
546  5.4500000000000D+00  1.1376916487805D-03
547  5.4600000000000D+00  1.1210441402628D-03
548  5.4700000000000D+00  1.1046503334516D-03
549  5.4800000000000D+00  1.0885061939190D-03
550  5.4900000000000D+00  1.0726077541882D-03
551  5.5000000000000D+00  1.0569511125694D-03
552  5.5100000000000D+00  1.0415324320252D-03
553  5.5200000000000D+00  1.0263479390959D-03
554  5.5300000000000D+00  1.0113939227484D-03
555  5.5400000000000D+00  9.9666673331817D-04
556  5.5500000000000D+00  9.8216278145237D-04
557  5.5600000000000D+00  9.6787853707155D-04
558  5.5700000000000D+00  9.5381052833384D-04
559  5.5800000000000D+00  9.3995534067598D-04
560  5.5900000000000D+00  9.2630961580676D-04
561  5.6000000000000D+00  9.1287005072847D-04
562  5.6100000000000D+00  8.9963339679670D-04
563  5.6200000000000D+00  8.8659645878824D-04
564  5.6300000000000D+00  8.7375609398572D-04
565  5.6400000000000D+00  8.6110921125567D-04
566  5.6500000000000D+00  8.4865277023760D-04
567  5.6600000000000D+00  8.3638378040612D-04
568  5.6700000000000D+00  8.2429930023917D-04
569  5.6800000000000D+00  8.1239643638168D-04
570  5.6900000000000D+00  8.0067234282352D-04
571  5.7000000000000D+00  7.8912422008703D-04
572  5.7100000000000D+00  7.7774931443185D-04
573  5.7200000000000D+00  7.6654491711688D-04
574  5.7300000000000D+00  7.5550836358318D-04
575  5.7400000000000D+00  7.4463703271966D-04
576  5.7500000000000D+00  7.3392834612455D-04
577  5.7600000000000D+00  7.2337976737986D-04
578  5.7700000000000D+00  7.1298880133046D-04
579  5.7800000000000D+00  7.0275299339685D-04
580  5.7900000000000D+00  6.9266992890431D-04
581  5.8000000000000D+00  6.8273723237240D-04
582  5.8100000000000D+00  6.7295256686457D-04
583  5.8200000000000D+00  6.6331363333605D-04
584  5.8300000000000D+00  6.5381816999329D-04
585  5.8400000000000D+00  6.4446395165513D-04
586  5.8500000000000D+00  6.3524878915360D-04
587  5.8600000000000D+00  6.2617052873225D-04
588  5.8700000000000D+00  6.1722705142296D-04
589  5.8800000000000D+00  6.0841627247081D-04
590  5.8900000000000D+00  5.9973614075800D-04
591  5.9000000000000D+00  5.9118463823800D-04
592  5.9100000000000D+00  5.8275977937041D-04
593  5.9200000000000D+00  5.7445961059275D-04
594  5.9300000000000D+00  5.6628220978930D-04
595  5.9400000000000D+00  5.5822568573854D-04
596  5.9500000000000D+00  5.5028817760559D-04
597  5.9600000000000D+00  5.4246785443312D-04
598  5.9700000000000D+00  5.3476291464103D-04
599  5.9800000000000D+00  5.2717158552804D-04
600  5.9900000000000D+00  5.1969212279901D-04

<INPUT>
ONCVPSP  (Optimized Norm-Conservinng Vanderbilt PSeudopotential)
scalar-relativistic version 3.1.1 04/06/2015


While it is not required under the terms of the GNU GPL, it is
suggested that you cite D. R. Hamann, Phys. Rev. B 88, 085117 (2013)
in any publication utilizing these pseudopotentials.


# ATOM AND REFERENCE CONFIGURATION
# atsym  z   nc   nv     iexc    psfile
B  5.00    1    2       4      psp8
#
#   n    l    f        energy (Ha)
1    0    2.00    -6.6365607D+00
2    0    2.00    -3.4702661D-01
2    1    1.00    -1.3254813D-01
#
# PSEUDOPOTENTIAL AND OPTIMIZATION
# lmax
1
#
#   l,   rc,     ep,   ncon, nbas, qcut
0    1.20   -0.35    4    8    7.60
1    1.20   -0.13    4    8    8.80
#
# LOCAL POTENTIAL
# lloc, lpopt,  rc(5),   dvloc0
4    5      1.20       0.00
#
# VANDERBILT-KLEINMAN-BYLANDER PROJECTORs
# l, nproj, debl
0    2    2.8000
1    2    1.5000
#
# MODEL CORE CHARGE
# icmod, fcfact, rcfact, rcfact
3    2.80    1.55
#
# LOG DERIVATIVE ANALYSIS
# epsh1, epsh2, depsh
-12.00   12.00    0.02
#
# OUTPUT GRID
# rlmax, drl
6.00    0.01
#
# TEST CONFIGURATIONS
# ncnf
0
# nvcnf
#   n    l    f

</INPUT>

<DOJO_REPORT>
{
    "deltafactor": {
        "22.0": {
            "b0": 1.4192850293345556, 
            "b0_GPa": 227.3945213055162, 
            "b1": 3.4760509817746703, 
            "dfact_meV": 1.479912657264405, 
            "dfactprime_meV": 2.6856406122877887, 
            "etotals": [
                -964.116844849441, 
                -964.2627782693575, 
                -964.3491225167876, 
                -964.3808209637139, 
                -964.3626994068239, 
                -964.299057239838, 
                -964.1935618016473
            ], 
            "num_sites": 12, 
            "v0": 7.269916902235318, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "24.0": {
            "b0": 1.4584312460016766, 
            "b0_GPa": 233.6664364007636, 
            "b1": 3.391244107658296, 
            "dfact_meV": 1.6745333723711946, 
            "dfactprime_meV": 2.9557445444786534, 
            "etotals": [
                -964.5345145695024, 
                -964.6856623169274, 
                -964.7756743710219, 
                -964.8096444927774, 
                -964.7923117444012, 
                -964.727886643605, 
                -964.6204875614528
            ], 
            "num_sites": 12, 
            "v0": 7.273640461934184, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "26.0": {
            "b0": 1.4724444682626832, 
            "b0_GPa": 235.91160203143568, 
            "b1": 3.418870142143515, 
            "dfact_meV": 1.1107123458039427, 
            "dfactprime_meV": 1.9449064519845003, 
            "etotals": [
                -964.834075609123, 
                -964.9820371988882, 
                -965.068515316162, 
                -965.0986057173307, 
                -965.0771984521916, 
                -965.0086590523368, 
                -964.8968080519915
            ], 
            "num_sites": 12, 
            "v0": 7.26231089782471, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "28.0": {
            "b0": 1.4888649679627406, 
            "b0_GPa": 238.54245601193784, 
            "b1": 3.3624061022376743, 
            "dfact_meV": 0.5340569812151836, 
            "dfactprime_meV": 0.9262959445367891, 
            "etotals": [
                -965.0221202578184, 
                -965.1666891410783, 
                -965.24947545278, 
                -965.2757850080956, 
                -965.2501416658749, 
                -965.1770488740176, 
                -965.0604167535341
            ], 
            "num_sites": 12, 
            "v0": 7.25092481977499, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "30.0": {
            "b0": 1.489926262121914, 
            "b0_GPa": 238.71249407497774, 
            "b1": 3.5032201791187365, 
            "dfact_meV": 0.06586378749399568, 
            "dfactprime_meV": 0.11431194373482063, 
            "etotals": [
                -965.1307094860317, 
                -965.2717320256348, 
                -965.350858211217, 
                -965.3735167661787, 
                -965.3445231077135, 
                -965.268338631199, 
                -965.1490582187101
            ], 
            "num_sites": 12, 
            "v0": 7.241044160806171, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "32.0": {
            "b0": 1.4842033746971173, 
            "b0_GPa": 237.7955864633635, 
            "b1": 3.501520723829702, 
            "dfact_meV": 0.12652608024119463, 
            "dfactprime_meV": 0.22053738546646065, 
            "etotals": [
                -965.1872656140778, 
                -965.3264283109764, 
                -965.4040336842174, 
                -965.4254578480346, 
                -965.3955173376118, 
                -965.3186372036569, 
                -965.1988843633469
            ], 
            "num_sites": 12, 
            "v0": 7.237945309943359, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "34.0": {
            "b0": 1.4801368876248222, 
            "b0_GPa": 237.14406343445282, 
            "b1": 3.4988358985288848, 
            "dfact_meV": 0.12761624285020748, 
            "dfactprime_meV": 0.2230478522242574, 
            "etotals": [
                -965.216551296258, 
                -965.3553371516399, 
                -965.4327421824604, 
                -965.4541027128466, 
                -965.4242554910193, 
                -965.3476087589326, 
                -965.2281673043616
            ], 
            "num_sites": 12, 
            "v0": 7.237972125956165, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "36.0": {
            "b0": 1.4796600725051792, 
            "b0_GPa": 237.06766923339984, 
            "b1": 3.4736693722855145, 
            "dfact_meV": 0.09589157503368603, 
            "dfactprime_meV": 0.16763740737513524, 
            "etotals": [
                -965.2317250852888, 
                -965.3706621231198, 
                -965.4482906920591, 
                -965.4698926093662, 
                -965.4402854551269, 
                -965.3638503061223, 
                -965.2445818056416
            ], 
            "num_sites": 12, 
            "v0": 7.238664383945617, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "38.0": {
            "b0": 1.4801674416959407, 
            "b0_GPa": 237.14895873612397, 
            "b1": 3.4721878337618213, 
            "dfact_meV": 0.08730071360299939, 
            "dfactprime_meV": 0.1525632357599327, 
            "etotals": [
                -965.2392058575377, 
                -965.3782535073955, 
                -965.4559661464928, 
                -965.4776349459589, 
                -965.448072136638, 
                -965.3716579036187, 
                -965.2523918051124
            ], 
            "num_sites": 12, 
            "v0": 7.238822624255619, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "40.0": {
            "b0": 1.4802964405661347, 
            "b0_GPa": 237.16962663279762, 
            "b1": 3.474118669555809, 
            "dfact_meV": 0.08710804637516467, 
            "dfactprime_meV": 0.15221336208808914, 
            "etotals": [
                -965.2421923801716, 
                -965.381255517046, 
                -965.458977595406, 
                -965.4806471146311, 
                -965.4510793582186, 
                -965.3746593710009, 
                -965.2553882391442
            ], 
            "num_sites": 12, 
            "v0": 7.238818368311119, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "42.0": {
            "b0": 1.48029846031158, 
            "b0_GPa": 237.1699502316796, 
            "b1": 3.4727001108876117, 
            "dfact_meV": 0.08696594861042811, 
            "dfactprime_meV": 0.1519647164107945, 
            "etotals": [
                -965.2430555925189, 
                -965.3821174813364, 
                -965.4598380537591, 
                -965.4815127248187, 
                -965.4519455409916, 
                -965.3755252306631, 
                -965.2562524070141
            ], 
            "num_sites": 12, 
            "v0": 7.23882482076665, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "44.0": {
            "b0": 1.4802784603422614, 
            "b0_GPa": 237.16674588346527, 
            "b1": 3.473760216137313, 
            "dfact_meV": 0.08797687291251449, 
            "dfactprime_meV": 0.1537337534957741, 
            "etotals": [
                -965.2433225642993, 
                -965.38237658778, 
                -965.4600905199087, 
                -965.4817545767112, 
                -965.4521817409448, 
                -965.3757572058819, 
                -965.2564818967201
            ], 
            "num_sites": 12, 
            "v0": 7.238802876077649, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "46.0": {
            "b0": 1.480219502486849, 
            "b0_GPa": 237.15729979403883, 
            "b1": 3.4741826989878666, 
            "dfact_meV": 0.09042154739205051, 
            "dfactprime_meV": 0.1580129833774013, 
            "etotals": [
                -965.2437317783634, 
                -965.3827619061561, 
                -965.4604547972305, 
                -965.4821007032456, 
                -965.4525129344825, 
                -965.3760771252797, 
                -965.2567936613889
            ], 
            "num_sites": 12, 
            "v0": 7.238755697496552, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "48.0": {
            "b0": 1.480088583639874, 
            "b0_GPa": 237.13632428318482, 
            "b1": 3.4742627622857274, 
            "dfact_meV": 0.09404045699275947, 
            "dfactprime_meV": 0.1643531473971778, 
            "etotals": [
                -965.2445074582126, 
                -965.3834980474082, 
                -965.4611569794521, 
                -965.4827760972605, 
                -965.4531678089218, 
                -965.3767188594973, 
                -965.2574247680984
            ], 
            "num_sites": 12, 
            "v0": 7.238688305079544, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "50.0": {
            "b0": 1.4799460381132643, 
            "b0_GPa": 237.11348597296686, 
            "b1": 3.472965949600442, 
            "dfact_meV": 0.09716926217741646, 
            "dfactprime_meV": 0.16983893698585234, 
            "etotals": [
                -965.245606812384, 
                -965.3845570562896, 
                -965.4621851871232, 
                -965.4837825142012, 
                -965.4541588298916, 
                -965.377697957055, 
                -965.2583957233359
            ], 
            "num_sites": 12, 
            "v0": 7.2386343839697185, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "58.0": {
            "b0": 1.4801669338599381, 
            "b0_GPa": 237.14887737182974, 
            "b1": 3.4682215611035145, 
            "dfact_meV": 0.10509832902250399, 
            "dfactprime_meV": 0.18367418483030462, 
            "etotals": [
                -965.2511959594433, 
                -965.3900865268054, 
                -965.4676650254661, 
                -965.4892116422599, 
                -965.459532627468, 
                -965.3830055185938, 
                -965.2636305177717
            ], 
            "num_sites": 12, 
            "v0": 7.238488215710829, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }, 
        "60.0": {
            "b0": 1.4802688461808942, 
            "b0_GPa": 237.1652055250618, 
            "b1": 3.4690877839203713, 
            "dfact_meV": 0.10888598353312119, 
            "dfactprime_meV": 0.19028259115308557, 
            "etotals": [
                -965.2523849102269, 
                -965.3912559543902, 
                -965.4688100424031, 
                -965.4903292326808, 
                -965.4606215642865, 
                -965.3840671154858, 
                -965.2646618518786
            ], 
            "num_sites": 12, 
            "v0": 7.238410388648483, 
            "volumes": [
                81.80388634039389, 
                83.54439456040227, 
                85.28490278041065, 
                87.02541100041903, 
                88.7659192204274, 
                90.50642744043579, 
                92.24693566044417
            ]
        }
    }, 
    "ecuts": [
        24.0, 
        26.0, 
        28.0, 
        30.0, 
        32.0, 
        34.0, 
        36.0, 
        38.0, 
        40.0, 
        42.0, 
        44.0, 
        46.0, 
        48.0, 
        50.0, 
        58.0, 
        60.0
    ], 
    "gbrv_bcc": {
        "22.0": {
            "a0": 2.326945521872904, 
            "a0_abs_err": 0.003945521872903868, 
            "a0_rel_err": 0.1698459695610791, 
            "etotals": [
                -78.64811803976937, 
                -78.6483692396723, 
                -78.64854944586135, 
                -78.64865946217236, 
                -78.64874157167085, 
                -78.6487165629143, 
                -78.6486520711425, 
                -78.64854627825429, 
                -78.64839716369886
            ], 
            "volumes": [
                6.228348314925466, 
                6.244076467235883, 
                6.2598046195463, 
                6.27553277185672, 
                6.291260924167137, 
                6.306989076477555, 
                6.3227172287879725, 
                6.33844538109839, 
                6.354173533408808
            ]
        }, 
        "24.0": {
            "a0": 2.3247314153906564, 
            "a0_abs_err": 0.0017314153906564655, 
            "a0_rel_err": 0.07453359408766533, 
            "etotals": [
                -78.67216914502836, 
                -78.67245782945164, 
                -78.672672004907, 
                -78.67279936190342, 
                -78.67284045472744, 
                -78.67279906282657, 
                -78.67267503035212, 
                -78.67247868768669, 
                -78.67221393017172
            ], 
            "volumes": [
                6.2182524859970405, 
                6.233955143789963, 
                6.2496578015828845, 
                6.265360459375806, 
                6.281063117168729, 
                6.29676577496165, 
                6.312468432754572, 
                6.328171090547494, 
                6.343873748340416
            ]
        }, 
        "26.0": {
            "a0": 2.3253933820399206, 
            "a0_abs_err": 0.0023933820399206773, 
            "a0_rel_err": 0.10302979078435977, 
            "etotals": [
                -78.68775100931096, 
                -78.68789143669171, 
                -78.6879859823039, 
                -78.68804231201689, 
                -78.68805937502184, 
                -78.68804062818904, 
                -78.68799927013843, 
                -78.6879296751925, 
                -78.68781526257811
            ], 
            "volumes": [
                6.221365120101731, 
                6.2370756380817856, 
                6.252786156061839, 
                6.268496674041895, 
                6.28420719202195, 
                6.299917710002005, 
                6.315628227982059, 
                6.331338745962114, 
                6.34704926394217
            ]
        }, 
        "28.0": {
            "a0": 2.3242612230432087, 
            "a0_abs_err": 0.001261223043208748, 
            "a0_rel_err": 0.054292855928056306, 
            "etotals": [
                -78.69836418356704, 
                -78.69852001747975, 
                -78.6986332943436, 
                -78.69870500647733, 
                -78.69873083739425, 
                -78.69870276526031, 
                -78.69861573463398, 
                -78.69846316912121, 
                -78.69823742238347
            ], 
            "volumes": [
                6.218719296930614, 
                6.234423133539026, 
                6.250126970147436, 
                6.265830806755847, 
                6.281534643364257, 
                6.297238479972668, 
                6.312942316581078, 
                6.3286461531894895, 
                6.344349989797901
            ]
        }, 
        "30.0": {
            "a0": 2.324759857109554, 
            "a0_abs_err": 0.0017598571095538418, 
            "a0_rel_err": 0.07575794703202074, 
            "etotals": [
                -78.70508861361424, 
                -78.70529719901727, 
                -78.70544787403624, 
                -78.70553906184178, 
                -78.70556813764645, 
                -78.70553891528202, 
                -78.70545415671617, 
                -78.70532356977388, 
                -78.70514552541015
            ], 
            "volumes": [
                6.217801989873217, 
                6.2335035100496645, 
                6.249205030226111, 
                6.264906550402559, 
                6.280608070579007, 
                6.296309590755454, 
                6.312011110931902, 
                6.327712631108349, 
                6.343414151284796
            ]
        }, 
        "32.0": {
            "a0": 2.3247875571130536, 
            "a0_abs_err": 0.0017875571130536727, 
            "a0_rel_err": 0.0769503707728658, 
            "etotals": [
                -78.70968206496396, 
                -78.7098837975633, 
                -78.71002600531085, 
                -78.71010997853092, 
                -78.7101376772427, 
                -78.7101118623746, 
                -78.71003350244072, 
                -78.70990264539535, 
                -78.70971931944788
            ], 
            "volumes": [
                6.218439228282483, 
                6.2341423576468324, 
                6.249845487011182, 
                6.265548616375531, 
                6.2812517457398815, 
                6.296954875104231, 
                6.312658004468581, 
                6.328361133832931, 
                6.3440642631972795
            ]
        }, 
        "34.0": {
            "a0": 2.3246595814822397, 
            "a0_abs_err": 0.0016595814822397692, 
            "a0_rel_err": 0.07144130358328753, 
            "etotals": [
                -78.71216472882527, 
                -78.71237987397761, 
                -78.71253524712726, 
                -78.71262824610805, 
                -78.71265897893072, 
                -78.71262867158737, 
                -78.71254319260981, 
                -78.71240864148832, 
                -78.71222610270685
            ], 
            "volumes": [
                6.216906773796831, 
                6.232606033326619, 
                6.24830529285641, 
                6.2640045523862, 
                6.27970381191599, 
                6.29540307144578, 
                6.31110233097557, 
                6.32680159050536, 
                6.34250085003515
            ]
        }, 
        "36.0": {
            "a0": 2.3246237581197313, 
            "a0_abs_err": 0.0016237581197313666, 
            "a0_rel_err": 0.06989918724629215, 
            "etotals": [
                -78.71347634588298, 
                -78.71367158055952, 
                -78.713810650736, 
                -78.71389405207994, 
                -78.71392185866668, 
                -78.71389399112061, 
                -78.71381040055206, 
                -78.71367280618868, 
                -78.7134824441019
            ], 
            "volumes": [
                6.218050039010157, 
                6.233752185573314, 
                6.249454332136471, 
                6.265156478699628, 
                6.280858625262784, 
                6.296560771825942, 
                6.312262918389099, 
                6.327965064952256, 
                6.343667211515412
            ]
        }, 
        "38.0": {
            "a0": 2.3245102138079443, 
            "a0_abs_err": 0.0015102138079443606, 
            "a0_rel_err": 0.06501135634715284, 
            "etotals": [
                -78.71396796233937, 
                -78.71416193026512, 
                -78.71430039406654, 
                -78.71438354827134, 
                -78.71441139781352, 
                -78.71438349626007, 
                -78.7142999889825, 
                -78.71416120118172, 
                -78.71396784404703
            ], 
            "volumes": [
                6.217284277834755, 
                6.232984490657569, 
                6.248684703480384, 
                6.264384916303199, 
                6.2800851291260145, 
                6.29578534194883, 
                6.311485554771645, 
                6.327185767594459, 
                6.342885980417275
            ]
        }, 
        "40.0": {
            "a0": 2.3245139632650704, 
            "a0_abs_err": 0.0015139632650704726, 
            "a0_rel_err": 0.0651727621640324, 
            "etotals": [
                -78.71414197021515, 
                -78.71433809653506, 
                -78.71447789577483, 
                -78.71456152344459, 
                -78.71458926455982, 
                -78.71456154825157, 
                -78.71447873384363, 
                -78.71434132612883, 
                -78.71414982103356
            ], 
            "volumes": [
                6.217097877748374, 
                6.2327976198638995, 
                6.248497361979426, 
                6.2641971040949525, 
                6.279896846210479, 
                6.2955965883260046, 
                6.3112963304415315, 
                6.326996072557057, 
                6.342695814672584
            ]
        }, 
        "42.0": {
            "a0": 2.3245118540764502, 
            "a0_abs_err": 0.0015118540764502697, 
            "a0_rel_err": 0.06508196626992122, 
            "etotals": [
                -78.7142123392284, 
                -78.71440837948855, 
                -78.71454823533146, 
                -78.71463195621295, 
                -78.71465977467368, 
                -78.71463205802341, 
                -78.71454925326503, 
                -78.7144119223112, 
                -78.71422066362423
            ], 
            "volumes": [
                6.21706560813152, 
                6.232765268758114, 
                6.248464929384709, 
                6.264164590011304, 
                6.279864250637899, 
                6.295563911264494, 
                6.3112635718910886, 
                6.326963232517683, 
                6.342662893144278
            ]
        }, 
        "44.0": {
            "a0": 2.3245092341575893, 
            "a0_abs_err": 0.001509234157589301, 
            "a0_rel_err": 0.06496918457121399, 
            "etotals": [
                -78.71423621214653, 
                -78.71443228056786, 
                -78.71457202407673, 
                -78.71465562451063, 
                -78.71468339328763, 
                -78.71465571174485, 
                -78.71457301548321, 
                -78.71443582261985, 
                -78.71424472668743
            ], 
            "volumes": [
                6.21704119062876, 
                6.232740789594994, 
                6.248440388561228, 
                6.264139987527463, 
                6.279839586493696, 
                6.295539185459931, 
                6.311238784426165, 
                6.326938383392399, 
                6.342637982358633
            ]
        }, 
        "46.0": {
            "a0": 2.324503285009872, 
            "a0_abs_err": 0.0015032850098721795, 
            "a0_rel_err": 0.06471308695101935, 
            "etotals": [
                -78.71426472808294, 
                -78.71446071208582, 
                -78.71460047604813, 
                -78.71468417359142, 
                -78.7147120084812, 
                -78.71468434983704, 
                -78.71460161907387, 
                -78.71446438501238, 
                -78.71427339488872
            ], 
            "volumes": [
                6.216986941997979, 
                6.23268640397272, 
                6.248385865947463, 
                6.264085327922206, 
                6.279784789896948, 
                6.295484251871691, 
                6.311183713846433, 
                6.326883175821175, 
                6.342582637795918
            ]
        }, 
        "48.0": {
            "a0": 2.324491538971716, 
            "a0_abs_err": 0.0014915389717158334, 
            "a0_rel_err": 0.06420744604889511, 
            "etotals": [
                -78.71431446195868, 
                -78.71451049688234, 
                -78.71465024137522, 
                -78.71473392703147, 
                -78.71476176206791, 
                -78.7147340875109, 
                -78.71465145376067, 
                -78.71451453994524, 
                -78.71432379127545
            ], 
            "volumes": [
                6.216874337449735, 
                6.232573515069556, 
                6.24827269268938, 
                6.263971870309201, 
                6.279671047929025, 
                6.295370225548846, 
                6.31106940316867, 
                6.3267685807884915, 
                6.342467758408315
            ]
        }, 
        "50.0": {
            "a0": 2.3244647507954506, 
            "a0_abs_err": 0.001464750795450609, 
            "a0_rel_err": 0.0630542744490146, 
            "etotals": [
                -78.71438396289514, 
                -78.71458017118502, 
                -78.71472015309669, 
                -78.71480396987042, 
                -78.71483176371136, 
                -78.7148040852002, 
                -78.71472155463641, 
                -78.71458465572923, 
                -78.71439394417888
            ], 
            "volumes": [
                6.2166395568826065, 
                6.2323381416222094, 
                6.248036726361812, 
                6.2637353111014145, 
                6.279433895841017, 
                6.29513248058062, 
                6.310831065320222, 
                6.326529650059825, 
                6.342228234799428
            ]
        }, 
        "58.0": {
            "a0": 2.3244261270492474, 
            "a0_abs_err": 0.0014261270492474942, 
            "a0_rel_err": 0.06139160780230281, 
            "etotals": [
                -78.71466566045893, 
                -78.71486088175426, 
                -78.71499975893775, 
                -78.71508343583828, 
                -78.71511136682363, 
                -78.71508372698834, 
                -78.71500100098562, 
                -78.71486365818579, 
                -78.7146724332087
            ], 
            "volumes": [
                6.216414142794647, 
                6.232112158306754, 
                6.247810173818863, 
                6.26350818933097, 
                6.279206204843079, 
                6.2949042203551855, 
                6.310602235867293, 
                6.3263002513794016, 
                6.341998266891509
            ]
        }, 
        "60.0": {
            "a0": 2.3244263716564433, 
            "a0_abs_err": 0.001426371656443326, 
            "a0_rel_err": 0.061402137599798796, 
            "etotals": [
                -78.71472419160972, 
                -78.71492010858796, 
                -78.71505980406272, 
                -78.71514345980314, 
                -78.71517132420745, 
                -78.7151436830049, 
                -78.71506092232032, 
                -78.71492352806591, 
                -78.71473227209171
            ], 
            "volumes": [
                6.216384449266506, 
                6.232082389794957, 
                6.247780330323407, 
                6.263478270851858, 
                6.2791762113803085, 
                6.29487415190876, 
                6.310572092437211, 
                6.326270032965661, 
                6.341967973494112
            ]
        }
    }, 
    "gbrv_fcc": {
        "24.0": {
            "a0": 2.872736092355476, 
            "a0_abs_err": 0.0007360923554760035, 
            "a0_rel_err": 0.025629956666991766, 
            "etotals": [
                -79.04007400091132, 
                -79.04039058033935, 
                -79.04062322298758, 
                -79.04076554543049, 
                -79.04081141923014, 
                -79.04076648922435, 
                -79.04063653729197, 
                -79.04043624890284, 
                -79.0401645072399
            ], 
            "volumes": [
                5.866134685233029, 
                5.880948156660386, 
                5.895761628087741, 
                5.910575099515098, 
                5.925388570942454, 
                5.94020204236981, 
                5.955015513797166, 
                5.969828985224523, 
                5.984642456651878
            ]
        }, 
        "26.0": {
            "a0": 2.871624547915063, 
            "a0_abs_err": -0.00037545208493705573, 
            "a0_rel_err": -0.013072844183045116, 
            "etotals": [
                -79.05543431420172, 
                -79.05565316529129, 
                -79.05580439635492, 
                -79.05589000337142, 
                -79.05591880180876, 
                -79.05589055466388, 
                -79.05582399123902, 
                -79.05572331018648, 
                -79.05558361191598
            ], 
            "volumes": [
                5.856758006075126, 
                5.87154779901976, 
                5.886337591964394, 
                5.901127384909029, 
                5.915917177853663, 
                5.930706970798297, 
                5.945496763742931, 
                5.960286556687565, 
                5.9750763496322
            ]
        }, 
        "28.0": {
            "a0": 2.8732554035900217, 
            "a0_abs_err": 0.001255403590021853, 
            "a0_rel_err": 0.0437118241651063, 
            "etotals": [
                -79.06640964519174, 
                -79.06666697845635, 
                -79.06686118060853, 
                -79.06698546086656, 
                -79.06702759292169, 
                -79.06698569483056, 
                -79.06686110931787, 
                -79.06665555708697, 
                -79.06637355756688
            ], 
            "volumes": [
                5.871358807009952, 
                5.886185470664018, 
                5.9010121343180835, 
                5.91583879797215, 
                5.930665461626216, 
                5.945492125280281, 
                5.960318788934346, 
                5.975145452588412, 
                5.989972116242477
            ]
        }, 
        "30.0": {
            "a0": 2.873646253197791, 
            "a0_abs_err": 0.0016462531977912143, 
            "a0_rel_err": 0.05732079379495872, 
            "etotals": [
                -79.07436216898262, 
                -79.07457896668542, 
                -79.07472497218048, 
                -79.07480740371278, 
                -79.07483453192422, 
                -79.07481174278813, 
                -79.07473743089864, 
                -79.07460524328181, 
                -79.07440874898768
            ], 
            "volumes": [
                5.871926497887166, 
                5.886754595104053, 
                5.90158269232094, 
                5.916410789537826, 
                5.931238886754714, 
                5.946066983971599, 
                5.960895081188486, 
                5.975723178405373, 
                5.990551275622259
            ]
        }, 
        "32.0": {
            "a0": 2.8741792606572925, 
            "a0_abs_err": 0.00217926065729257, 
            "a0_rel_err": 0.07587954934862709, 
            "etotals": [
                -79.07987236439719, 
                -79.08007829891538, 
                -79.08022535492397, 
                -79.08031432332685, 
                -79.08034428874264, 
                -79.08031537820908, 
                -79.08022701429537, 
                -79.08007483148506, 
                -79.07985536989321
            ], 
            "volumes": [
                5.876774743739565, 
                5.891615084001534, 
                5.906455424263503, 
                5.921295764525472, 
                5.93613610478744, 
                5.95097644504941, 
                5.965816785311378, 
                5.980657125573345, 
                5.995497465835315
            ]
        }, 
        "34.0": {
            "a0": 2.872664531564196, 
            "a0_abs_err": 0.0006645315641962135, 
            "a0_rel_err": 0.02313828566142805, 
            "etotals": [
                -79.08241621556184, 
                -79.08265645155609, 
                -79.08282713891583, 
                -79.08292889714332, 
                -79.08296268281518, 
                -79.0829298067736, 
                -79.08283570505276, 
                -79.08268368195681, 
                -79.08247434918344
            ], 
            "volumes": [
                5.865929678827242, 
                5.880742632561655, 
                5.895555586296067, 
                5.910368540030479, 
                5.925181493764892, 
                5.939994447499304, 
                5.954807401233715, 
                5.969620354968129, 
                5.98443330870254
            ]
        }, 
        "36.0": {
            "a0": 2.8728172615415284, 
            "a0_abs_err": 0.0008172615415285023, 
            "a0_rel_err": 0.028456181808095483, 
            "etotals": [
                -79.0835107062381, 
                -79.08373947430957, 
                -79.08390258765667, 
                -79.0840002997205, 
                -79.08403280573161, 
                -79.08400038664627, 
                -79.08390399709968, 
                -79.08374449922111, 
                -79.08352261097073
            ], 
            "volumes": [
                5.867874340352785, 
                5.882692204848625, 
                5.897510069344466, 
                5.912327933840305, 
                5.927145798336146, 
                5.941963662831986, 
                5.956781527327827, 
                5.971599391823666, 
                5.986417256319507
            ]
        }, 
        "38.0": {
            "a0": 2.872843255840073, 
            "a0_abs_err": 0.0008432558400732759, 
            "a0_rel_err": 0.029361275768568104, 
            "etotals": [
                -79.08401948833162, 
                -79.08424397898085, 
                -79.08440377843645, 
                -79.08449941309436, 
                -79.08453127813893, 
                -79.08449949622259, 
                -79.08440514412682, 
                -79.08424934401204, 
                -79.08403272756138
            ], 
            "volumes": [
                5.868003923947944, 
                5.8828221156750855, 
                5.897640307402226, 
                5.912458499129367, 
                5.927276690856509, 
                5.94209488258365, 
                5.956913074310791, 
                5.971731266037933, 
                5.986549457765074
            ]
        }, 
        "40.0": {
            "a0": 2.8728486098584756, 
            "a0_abs_err": 0.0008486098584756796, 
            "a0_rel_err": 0.029547697022133692, 
            "etotals": [
                -79.08423425239614, 
                -79.08445948563114, 
                -79.08461951016064, 
                -79.08471491101224, 
                -79.08474650446703, 
                -79.0847152146987, 
                -79.08462204205684, 
                -79.0844679571776, 
                -79.08425366282506
            ], 
            "volumes": [
                5.867893084547032, 
                5.882710996376696, 
                5.89752890820636, 
                5.912346820036025, 
                5.927164731865689, 
                5.941982643695353, 
                5.956800555525018, 
                5.971618467354682, 
                5.986436379184346
            ]
        }, 
        "42.0": {
            "a0": 2.8728576426549184, 
            "a0_abs_err": 0.0008576426549185001, 
            "a0_rel_err": 0.029862209433095407, 
            "etotals": [
                -79.0843012309748, 
                -79.08452468855927, 
                -79.08468339665349, 
                -79.0847781199916, 
                -79.08480956556124, 
                -79.08477835798277, 
                -79.08468517396541, 
                -79.08453077750883, 
                -79.08431588635234
            ], 
            "volumes": [
                5.868055451608729, 
                5.882873773456226, 
                5.897692095303723, 
                5.91251041715122, 
                5.927328738998716, 
                5.942147060846213, 
                5.95696538269371, 
                5.971783704541207, 
                5.986602026388704
            ]
        }, 
        "44.0": {
            "a0": 2.872851956783021, 
            "a0_abs_err": 0.0008519567830211905, 
            "a0_rel_err": 0.029664233392102734, 
            "etotals": [
                -79.08432438822129, 
                -79.08454789495269, 
                -79.08470648480909, 
                -79.08480107607586, 
                -79.08483247033294, 
                -79.08480138304493, 
                -79.08470850998361, 
                -79.08455456284698, 
                -79.08434019184502
            ], 
            "volumes": [
                5.86799314060655, 
                5.882811305103031, 
                5.897629469599512, 
                5.912447634095994, 
                5.927265798592475, 
                5.942083963088956, 
                5.956902127585438, 
                5.971720292081918, 
                5.9865384565783994
            ]
        }, 
        "46.0": {
            "a0": 2.8728392870131696, 
            "a0_abs_err": 0.0008392870131697094, 
            "a0_rel_err": 0.029223085416772612, 
            "etotals": [
                -79.08435306260088, 
                -79.08457700790775, 
                -79.08473593834393, 
                -79.08483074336439, 
                -79.08486219324234, 
                -79.08483113807017, 
                -79.08473840107946, 
                -79.08458473317998, 
                -79.08437075892643
            ], 
            "volumes": [
                5.867869807906569, 
                5.882687660956838, 
                5.897505514007107, 
                5.912323367057377, 
                5.927141220107646, 
                5.941959073157915, 
                5.9567769262081836, 
                5.971594779258453, 
                5.986412632308722
            ]
        }, 
        "48.0": {
            "a0": 2.872827413604901, 
            "a0_abs_err": 0.0008274136049011283, 
            "a0_rel_err": 0.028809665908813658, 
            "etotals": [
                -79.08440522123435, 
                -79.08462912933851, 
                -79.08478822046371, 
                -79.0848832051548, 
                -79.08491472363897, 
                -79.08488353681176, 
                -79.08479028775491, 
                -79.08463717263193, 
                -79.08442228022454
            ], 
            "volumes": [
                5.8678070415590255, 
                5.882624736108417, 
                5.897442430657808, 
                5.9122601252072, 
                5.927077819756591, 
                5.941895514305982, 
                5.956713208855374, 
                5.971530903404766, 
                5.986348597954158
            ]
        }, 
        "50.0": {
            "a0": 2.8727943493509334, 
            "a0_abs_err": 0.0007943493509334765, 
            "a0_rel_err": 0.027658403584034697, 
            "etotals": [
                -79.08447577393814, 
                -79.08470008311909, 
                -79.084859138848, 
                -79.08495381765796, 
                -79.084985130608, 
                -79.08495417408369, 
                -79.08486186068713, 
                -79.08470872437813, 
                -79.08449494370288
            ], 
            "volumes": [
                5.867558402302023, 
                5.8823754689745025, 
                5.897192535646982, 
                5.912009602319461, 
                5.926826668991941, 
                5.941643735664423, 
                5.956460802336903, 
                5.9712778690093815, 
                5.986094935681861
            ]
        }, 
        "58.0": {
            "a0": 2.8727719918026233, 
            "a0_abs_err": 0.0007719918026234396, 
            "a0_rel_err": 0.02687993741725068, 
            "etotals": [
                -79.08479380341872, 
                -79.08501738369878, 
                -79.085176604147, 
                -79.08527181831812, 
                -79.08530343581403, 
                -79.08527209530251, 
                -79.0851787967476, 
                -79.08502476683985, 
                -79.08481051883544
            ], 
            "volumes": [
                5.867480027506709, 
                5.882296896263039, 
                5.897113765019369, 
                5.911930633775699, 
                5.926747502532029, 
                5.94156437128836, 
                5.956381240044689, 
                5.971198108801019, 
                5.98601497755735
            ]
        }, 
        "60.0": {
            "a0": 2.872765870331076, 
            "a0_abs_err": 0.0007658703310760018, 
            "a0_rel_err": 0.026666794257520953, 
            "etotals": [
                -79.08486357534876, 
                -79.08508783879292, 
                -79.08524745030934, 
                -79.08534274057547, 
                -79.08537434682219, 
                -79.0853431715889, 
                -79.08525038499516, 
                -79.08509678841763, 
                -79.08488274685321
            ], 
            "volumes": [
                5.867379426661846, 
                5.882196041375639, 
                5.897012656089431, 
                5.911829270803224, 
                5.926645885517016, 
                5.941462500230809, 
                5.956279114944602, 
                5.971095729658394, 
                5.985912344372187
            ]
        }
    }, 
    "hints": {
        "high": {
            "ecut": 58.0
        }, 
        "low": {
            "ecut": 30.0
        }, 
        "normal": {
            "ecut": 30.0
        }
    }, 
    "md5": "3ee3d7b3f16193e59bfa64a8a7052f20", 
    "phonon": {
        "24.0": [
            -0.003391561576989137, 
            -0.0028633396357755883, 
            -0.0023618874376619926, 
            58.971286589118314, 
            61.51440810190619, 
            64.26615929474869, 
            64.277179905212, 
            68.16399955300668, 
            68.22726602048117, 
            72.232427976683, 
            72.30274219257723, 
            73.43522556606271, 
            73.45862735618232, 
            85.38842457701264, 
            86.30392437559847, 
            86.32177504341064, 
            87.60212507679135, 
            87.6972016519982, 
            88.2834709172619, 
            95.2441429086499, 
            95.28656545608764, 
            97.02014829904053, 
            97.05141417909566, 
            97.09117001091512, 
            97.88313012677656, 
            98.25940914279265, 
            98.72986675834818, 
            98.76265647589948, 
            100.32412731593786, 
            107.25268987437107, 
            107.27230928213412, 
            113.80954492927665, 
            113.8555049566162, 
            136.87070294571717, 
            136.91508471279283, 
            143.27487492578433
        ], 
        "26.0": [
            -0.0026531689750529767, 
            -0.0023756158529332013, 
            -0.0018438156147420632, 
            59.533664259352925, 
            61.41127695707679, 
            64.15679674301535, 
            64.16006210907855, 
            68.63913752658614, 
            68.68400909857128, 
            72.43346568064068, 
            72.4839972204687, 
            73.9517792658771, 
            73.97303135667175, 
            86.10835615979666, 
            86.89993531628406, 
            86.9015407879318, 
            88.46189596123192, 
            88.54255050299295, 
            88.96302080639768, 
            95.99631998130802, 
            96.02154493414625, 
            98.21864648977036, 
            98.30741002392168, 
            98.30958693463049, 
            98.343111359546, 
            98.36128856396448, 
            99.78278404542702, 
            99.78651200501584, 
            101.24071556987809, 
            108.38185345902562, 
            108.39529588265246, 
            114.69560201052599, 
            115.15283489352555, 
            137.87978269339757, 
            137.903021215214, 
            144.51185001329222
        ], 
        "28.0": [
            -0.002128422471786028, 
            -0.001955589639313076, 
            -0.0015408193044855105, 
            59.73810338629311, 
            61.44371292663791, 
            64.21388622635364, 
            64.22528779619097, 
            68.85282852403871, 
            68.90289747034112, 
            72.67504834654976, 
            72.7189675200998, 
            74.21956649444336, 
            74.22941701540068, 
            86.36163972076554, 
            87.17705604951429, 
            87.18815829412918, 
            88.7271525310992, 
            88.81398405699646, 
            89.16658916905433, 
            96.37009555000898, 
            96.39719808833354, 
            98.41723516918064, 
            98.65030067194155, 
            98.71868287958172, 
            98.72235641640282, 
            98.73081915678328, 
            100.1555255815413, 
            100.16268217549647, 
            101.37669085502652, 
            108.76395571118775, 
            108.78896297295508, 
            115.07035718904591, 
            115.89741999008676, 
            138.70485906341662, 
            138.74170327716308, 
            145.46054770018725
        ], 
        "30.0": [
            -0.0034225254106834305, 
            -0.002400859581626285, 
            -0.002176836693835901, 
            59.62514893189025, 
            61.52229940322559, 
            64.29171078419324, 
            64.2919284752641, 
            68.85884223987178, 
            68.90730571452644, 
            72.78337686569641, 
            72.8343437876662, 
            74.19216463089633, 
            74.20517167238141, 
            86.28196478882346, 
            87.16527352030292, 
            87.16987224417525, 
            88.56625161833502, 
            88.64995383508838, 
            89.10258799421561, 
            96.41238204052742, 
            96.43945736746812, 
            98.52145476936444, 
            98.59076216405586, 
            98.6086944660196, 
            98.6333207684129, 
            98.86347465310078, 
            100.03002667917899, 
            100.04025815951034, 
            101.20392577889938, 
            108.68286578728494, 
            108.69336938145489, 
            115.05337728551726, 
            115.98229229634607, 
            139.00529995261488, 
            139.0298446208566, 
            145.77780522461097
        ], 
        "32.0": [
            -0.0023928058283452405, 
            -0.0022498467415291512, 
            -0.001537767275671773, 
            59.49529620811033, 
            61.56208244642892, 
            64.33301766489271, 
            64.33723542939101, 
            68.78128979587078, 
            68.82825664441313, 
            72.75379809144059, 
            72.80549972077459, 
            74.0885164697736, 
            74.10304734875483, 
            86.08775714221464, 
            87.03389695902685, 
            87.03536637375528, 
            88.32254646448486, 
            88.40815347810842, 
            88.9411700651581, 
            96.25901868109247, 
            96.29039340668304, 
            98.2123606600987, 
            98.33130161895076, 
            98.33859426982524, 
            98.65669534714864, 
            98.83248088688424, 
            99.79802242038862, 
            99.80471642081818, 
            100.96277849513207, 
            108.43600411290703, 
            108.4529568050518, 
            114.88847629932566, 
            115.7533629239319, 
            138.93827831416772, 
            138.97055101542566, 
            145.6650140385113
        ], 
        "34.0": [
            -0.0028321390630417125, 
            -0.0027928294979175563, 
            -0.0019358722705681204, 
            59.40590681213023, 
            61.54088477840197, 
            64.32327598947084, 
            64.32972508744565, 
            68.70387340878908, 
            68.74958853367387, 
            72.72919900043115, 
            72.77817949137915, 
            74.02919565295879, 
            74.03757675918767, 
            85.9967622745868, 
            86.97735170336576, 
            86.97879390671034, 
            88.22929305199663, 
            88.3139476671851, 
            88.85646102720192, 
            96.13907090103758, 
            96.16649997596846, 
            98.02209866414958, 
            98.1701830151157, 
            98.17459125930102, 
            98.63971544361999, 
            98.77000354954168, 
            99.67472764011896, 
            99.68158490885168, 
            100.83915717825609, 
            108.28100807044045, 
            108.29796076258523, 
            114.79187588662268, 
            115.57140040006009, 
            138.8151468022012, 
            138.841813958384, 
            145.5102356871156
        ], 
        "36.0": [
            -0.002014794807746471, 
            -0.0016899224496633488, 
            -0.001518868969581003, 
            59.407866031768144, 
            61.537592200954904, 
            64.30896280156047, 
            64.31277239530087, 
            68.68776426954395, 
            68.73448621563156, 
            72.73311743970699, 
            72.78122716637148, 
            74.01607976593827, 
            74.02908680742335, 
            85.98527907059788, 
            86.99365132229791, 
            86.99424997274281, 
            88.2316332310086, 
            88.31473679731704, 
            88.86138628768057, 
            96.11158740333899, 
            96.14209136464603, 
            97.99891456510086, 
            98.13486263886543, 
            98.14177433036586, 
            98.63922563871053, 
            98.72986675834818, 
            99.65995185868297, 
            99.66686355018342, 
            100.82364668945588, 
            108.2506401660527, 
            108.26680372806553, 
            114.76354883602441, 
            115.51398438011547, 
            138.73666917114898, 
            138.7649417989795, 
            145.4298260478093
        ], 
        "40.0": [
            -0.0026290928868413256, 
            -0.002250251102693311, 
            -0.001848537606183289, 
            59.436247505134126, 
            61.53786431479352, 
            64.3117383627142, 
            64.31622824105109, 
            68.70466253892101, 
            68.75416004616235, 
            72.7286275613701, 
            72.78076457284585, 
            74.03221611656726, 
            74.04288297904037, 
            86.00919787701082, 
            87.00404607093242, 
            87.00491683521594, 
            88.26129363941601, 
            88.34747209210062, 
            88.89025756595603, 
            96.12666250999742, 
            96.15645897532411, 
            98.04082009624526, 
            98.16863196623568, 
            98.17464568206874, 
            98.62616417445771, 
            98.72363535144423, 
            99.6850407546019, 
            99.69159869811216, 
            100.8594840819995, 
            108.2801645175408, 
            108.29766143736279, 
            114.77214763332417, 
            115.51997088456469, 
            138.71465516160623, 
            138.7441250903266, 
            145.4046010949711
        ], 
        "42.0": [
            -0.0013281400262848454, 
            -0.001149324498956434, 
            -0.0009546855519134332, 
            59.439376814278035, 
            61.54151064023075, 
            64.3133710457458, 
            64.3170445825669, 
            68.7052884007498, 
            68.75554782673922, 
            72.7280833336929, 
            72.77902304427882, 
            74.03311409223464, 
            74.04372653194002, 
            86.01066729173925, 
            87.00429097338716, 
            87.0056243311963, 
            88.26276305414444, 
            88.3491864092838, 
            88.89286985880659, 
            96.12873057517078, 
            96.15923453647784, 
            98.04343238909583, 
            98.16972042159007, 
            98.17856412134458, 
            98.62602811753843, 
            98.72319996930248, 
            99.68558498227911, 
            99.6940205112757, 
            100.86133445610199, 
            108.28378363159418, 
            108.29989277083929, 
            114.77222926747574, 
            115.52035184393871, 
            138.71411093392902, 
            138.7430366349722, 
            145.40324052577807
        ], 
        "46.0": [
            -0.003335944229517682, 
            -0.0027293208491267025, 
            -0.0015402195655852362, 
            59.43589375714396, 
            61.54159227438233, 
            64.31358873681668, 
            64.3178609240827, 
            68.70452648200171, 
            68.7537246640206, 
            72.72786564262202, 
            72.77662844249913, 
            74.03221611656726, 
            74.04383537747547, 
            86.00985095022347, 
            87.00156983500116, 
            87.00230454236538, 
            88.25987864745527, 
            88.34570335214971, 
            88.89020314318832, 
            96.12794144503884, 
            96.15972434138732, 
            98.04226229958985, 
            98.16604688476899, 
            98.1739926088561, 
            98.62540225570964, 
            98.7218938228772, 
            99.68231961621589, 
            99.68795237267491, 
            100.85921196816089, 
            108.28024615169238, 
            108.29823287642384, 
            114.76994351123149, 
            115.5160796566727, 
            138.71190681183637, 
            138.74243798452727, 
            145.4010636150693
        ]
    }, 
    "ppgen_hints": {
        "high": {
            "ecut": 40.0, 
            "pawecutdg": 40.0
        }, 
        "low": {
            "ecut": 32.0, 
            "pawecutdg": 32.0
        }, 
        "normal": {
            "ecut": 36.0, 
            "pawecutdg": 36.0
        }
    }, 
    "pseudo_type": "norm-conserving", 
    "symbol": "B", 
    "version": "1.0"
}
</DOJO_REPORT>



==> anc/DFT input/Bi.psp8 <==
Bi    ONCVPSP  r_core=  2.43  2.52  2.10
83.0000     15.0000      161001    zatom,zion,pspd
8      11   2     4   600     0    pspcod,pspxc,lmax,lloc,mmax,r2well
5.99000000  6.00000000  0.00000000    rchrg fchrg qchrg
2     2     2     0     0    nproj
1                 extension_switch
0                         5.8515236371968D+00  8.8471244884298D-01
1  0.0000000000000D+00  1.7278817265876D-12 -4.7192111329863D-12
2  1.0000000000000D-02  1.3109301344919D-02  8.8499396014110D-03
3  2.0000000000000D-02  2.6235904156178D-02  1.7652558961714D-02
4  3.0000000000000D-02  3.9397040046585D-02  2.6360708312458D-02
5  4.0000000000000D-02  5.2609801111962D-02  3.4927578333648D-02
6  5.0000000000000D-02  6.5891070647424D-02  4.3306869137004D-02
7  6.0000000000000D-02  7.9257454432170D-02  5.1452957763370D-02
8  7.0000000000000D-02  9.2725212770277D-02  5.9321063704489D-02
9  8.0000000000000D-02  1.0631019347327D-01  6.6867411964095D-02
10  9.0000000000000D-02  1.2002776596807D-01  7.4049393179124D-02
11  1.0000000000000D-01  1.3389275671140D-01  8.0825720328917D-02
12  1.1000000000000D-01  1.4791938608866D-01  8.7156581568442D-02
13  1.2000000000000D-01  1.6212120697195D-01  9.3003788730940D-02
14  1.3000000000000D-01  1.7651104510808D-01  9.8330921055810D-02
15  1.4000000000000D-01  1.9110094150311D-01  1.0310346370915D-01
16  1.5000000000000D-01  2.0590209696552D-01  1.0728894067703D-01
17  1.6000000000000D-01  2.2092481896488D-01  1.1085704162531D-01
18  1.7000000000000D-01  2.3617847095770D-01  1.1377974233465D-01
19  1.8000000000000D-01  2.5167142432618D-01  1.1603141833523D-01
20  1.9000000000000D-01  2.6741101306965D-01  1.1758895138243D-01
21  2.0000000000000D-01  2.8340349138173D-01  1.1843182843273D-01
22  2.1000000000000D-01  2.9965399423981D-01  1.1854223279790D-01
23  2.2000000000000D-01  3.1616650112575D-01  1.1790512717506D-01
24  2.3000000000000D-01  3.3294380298966D-01  1.1650832827123D-01
25  2.4000000000000D-01  3.4998747256069D-01  1.1434257276200D-01
26  2.5000000000000D-01  3.6729783810040D-01  1.1140157434690D-01
27  2.6000000000000D-01  3.8487396068639D-01  1.0768207168639D-01
28  2.7000000000000D-01  4.0271361510480D-01  1.0318386703008D-01
29  2.8000000000000D-01  4.2081327442157D-01  9.7909855369741D-02
30  2.9000000000000D-01  4.3916809829331D-01  9.1866043975987D-02
31  3.0000000000000D-01  4.5777192506914D-01  8.5061562203731D-02
32  3.1000000000000D-01  4.7661726772539D-01  7.7508661477205D-02
33  3.2000000000000D-01  4.9569531366538D-01  6.9222705392765D-02
34  3.3000000000000D-01  5.1499592840663D-01  6.0222149904683D-02
35  3.4000000000000D-01  5.3450766316778D-01  5.0528513586821D-02
36  3.5000000000000D-01  5.5421776635746D-01  4.0166337991130D-02
37  3.6000000000000D-01  5.7411219895720D-01  2.9163138152079D-02
38  3.7000000000000D-01  5.9417565378006D-01  1.7549343314454D-02
39  3.8000000000000D-01  6.1439157857652D-01  5.3582279905985D-03
40  3.9000000000000D-01  6.3474220294868D-01 -7.3741665185014D-03
41  4.0000000000000D-01  6.5520856902373D-01 -2.0609119975167D-02
42  4.1000000000000D-01  6.7577056582700D-01 -3.4305330238768D-02
43  4.2000000000000D-01  6.9640696728519D-01 -4.8419019261602D-02
44  4.3000000000000D-01  7.1709547377969D-01 -6.2904047799571D-02
45  4.4000000000000D-01  7.3781275716025D-01 -7.7712038562612D-02
46  4.5000000000000D-01  7.5853450911928D-01 -9.2792507502798D-02
47  4.6000000000000D-01  7.7923549281725D-01 -1.0809300291149D-01
48  4.7000000000000D-01  7.9988959764020D-01 -1.2355925197084D-01
49  4.8000000000000D-01  8.2046989696109D-01 -1.3913531437973D-01
50  4.9000000000000D-01  8.4094870876764D-01 -1.5476374264967D-01
51  5.0000000000000D-01  8.6129765901046D-01 -1.7038574864261D-01
52  5.1000000000000D-01  8.8148774751694D-01 -1.8594137589975D-01
53  5.2000000000000D-01  9.0148941630816D-01 -2.0136967728890D-01
54  5.3000000000000D-01  9.2127262014818D-01 -2.1660889747720D-01
55  5.4000000000000D-01  9.4080689914795D-01 -2.3159665971677D-01
56  5.5000000000000D-01  9.6006145323878D-01 -2.4627015641267D-01
57  5.6000000000000D-01  9.7900521832404D-01 -2.6056634292556D-01
58  5.7000000000000D-01  9.9760694391145D-01 -2.7442213404650D-01
59  5.8000000000000D-01  1.0158352720228D+00 -2.8777460256701D-01
60  5.9000000000000D-01  1.0336588171732D+00 -3.0056117935542D-01
61  6.0000000000000D-01  1.0510462472059D+00 -3.1271985433982D-01
62  6.1000000000000D-01  1.0679663647680D+00 -3.2418937778886D-01
63  6.2000000000000D-01  1.0843881892041D+00 -3.3490946127423D-01
64  6.3000000000000D-01  1.1002810386471D+00 -3.4482097769355D-01
65  6.4000000000000D-01  1.1156146120786D+00 -3.5386615972822D-01
66  6.5000000000000D-01  1.1303590711342D+00 -3.6198879610955D-01
67  6.6000000000000D-01  1.1444851214233D+00 -3.6913442506628D-01
68  6.7000000000000D-01  1.1579640931360D+00 -3.7525052432878D-01
69  6.8000000000000D-01  1.1707680207091D+00 -3.8028669706955D-01
70  6.9000000000000D-01  1.1828697213238D+00 -3.8419485316543D-01
71  7.0000000000000D-01  1.1942428720083D+00 -3.8692938517519D-01
72  7.1000000000000D-01  1.2048620851237D+00 -3.8844733843630D-01
73  7.2000000000000D-01  1.2147029820113D+00 -3.8870857469682D-01
74  7.3000000000000D-01  1.2237422645849D+00 -3.8767592871247D-01
75  7.4000000000000D-01  1.2319577846553D+00 -3.8531535725510D-01
76  7.5000000000000D-01  1.2393286107795D+00 -3.8159607999707D-01
77  7.6000000000000D-01  1.2458350924323D+00 -3.7649071175574D-01
78  7.7000000000000D-01  1.2514589213046D+00 -3.6997538560488D-01
79  7.8000000000000D-01  1.2561831895385D+00 -3.6202986638297D-01
80  7.9000000000000D-01  1.2599924447189D+00 -3.5263765415459D-01
81  8.0000000000000D-01  1.2628727414476D+00 -3.4178607720822D-01
82  8.1000000000000D-01  1.2648116893345D+00 -3.2946637420303D-01
83  8.2000000000000D-01  1.2657984972511D+00 -3.1567376510790D-01
84  8.3000000000000D-01  1.2658240137000D+00 -3.0040751060820D-01
85  8.4000000000000D-01  1.2648807631658D+00 -2.8367095968957D-01
86  8.5000000000000D-01  1.2629629783211D+00 -2.6547158514317D-01
87  8.6000000000000D-01  1.2600666279759D+00 -2.4582100677275D-01
88  8.7000000000000D-01  1.2561894406677D+00 -2.2473500212207D-01
89  8.8000000000000D-01  1.2513309238023D+00 -2.0223350457889D-01
90  8.9000000000000D-01  1.2454923782695D+00 -1.7834058875190D-01
91  9.0000000000000D-01  1.2386769084680D+00 -1.5308444305656D-01
92  9.1000000000000D-01  1.2308894276881D+00 -1.2649732948720D-01
93  9.2000000000000D-01  1.2221366588155D+00 -9.8615530593710D-02
94  9.3000000000000D-01  1.2124271303304D+00 -6.9479283723136D-02
95  9.4000000000000D-01  1.2017711675916D+00 -3.9132702628519D-02
96  9.5000000000000D-01  1.1901808794094D+00 -7.6236865894305D-03
97  9.6000000000000D-01  1.1776701399224D+00  2.4996182769389D-02
98  9.7000000000000D-01  1.1642545658114D+00  5.8671756732742D-02
99  9.8000000000000D-01  1.1499514888943D+00  9.3344446553157D-02
100  9.9000000000000D-01  1.1347799241598D+00  1.2895236200140D-01
101  1.0000000000000D+00  1.1187605333150D+00  1.6543046105783D-01
102  1.0100000000000D+00  1.1019155839305D+00  2.0271071035397D-01
103  1.0200000000000D+00  1.0842689042850D+00  2.4072225593398D-01
104  1.0300000000000D+00  1.0658458340204D+00  2.7939160386894D-01
105  1.0400000000000D+00  1.0466731707351D+00  3.1864281022041D-01
106  1.0500000000000D+00  1.0267791126534D+00  3.5839767981428D-01
107  1.0600000000000D+00  1.0061931975213D+00  3.9857597325292D-01
108  1.0700000000000D+00  9.8494623789242D-01  4.3909562156265D-01
109  1.0800000000000D+00  9.6307025297697D-01  4.7987294784143D-01
110  1.0900000000000D+00  9.4059839724003D-01  5.2082289524576D-01
111  1.1000000000000D+00  9.1756488594363D-01  5.6185926062807D-01
112  1.1100000000000D+00  8.9400491783797D-01  6.0289493311390D-01
113  1.1200000000000D+00  8.6995459521590D-01  6.4384213688508D-01
114  1.1300000000000D+00  8.4545084155397D-01  6.8461267741587D-01
115  1.1400000000000D+00  8.2053131697045D-01  7.2511819039262D-01
116  1.1500000000000D+00  7.9523433173818D-01  7.6527039253403D-01
117  1.1600000000000D+00  7.6959875809634D-01  8.0498133351635D-01
118  1.1700000000000D+00  7.4366394061143D-01  8.4416364819855D-01
119  1.1800000000000D+00  7.1746960534218D-01  8.8273080833770D-01
120  1.1900000000000D+00  6.9105576806693D-01  9.2059737298067D-01
121  1.2000000000000D+00  6.6446264183584D-01  9.5767923671657D-01
122  1.2100000000000D+00  6.3773054411271D-01  9.9389387497800D-01
123  1.2200000000000D+00  6.1089980377196D-01  1.0291605855853D+00
124  1.2300000000000D+00  5.8401066821808D-01  1.0634007257309D+00
125  1.2400000000000D+00  5.5710321089434D-01  1.0965379436164D+00
126  1.2500000000000D+00  5.3021723944547D-01  1.1284984039729D+00
127  1.2600000000000D+00  5.0339220479972D-01  1.1592110066943D+00
128  1.2700000000000D+00  4.7666711143072D-01  1.1886075978519D+00
129  1.2800000000000D+00  4.5008042905504D-01  1.2166231723788D+00
130  1.2900000000000D+00  4.2367000602218D-01  1.2431960677125D+00
131  1.3000000000000D+00  3.9747298464271D-01  1.2682681477439D+00
132  1.3100000000000D+00  3.7152571869378D-01  1.2917849764442D+00
133  1.3200000000000D+00  3.4586369334434D-01  1.3136959805349D+00
134  1.3300000000000D+00  3.2052144772094D-01  1.3339546006616D+00
135  1.3400000000000D+00  2.9553250033313D-01  1.3525184305333D+00
136  1.3500000000000D+00  2.7092927757678D-01  1.3693493435025D+00
137  1.3600000000000D+00  2.4674304550401D-01  1.3844136061776D+00
138  1.3700000000000D+00  2.2300384505731D-01  1.3976819786225D+00
139  1.3800000000000D+00  1.9974043094966D-01  1.4091298007678D+00
140  1.3900000000000D+00  1.7698021434260D-01  1.4187370647661D+00
141  1.4000000000000D+00  1.5474920950108D-01  1.4264884729272D+00
142  1.4100000000000D+00  1.3307198454714D-01  1.4323734810830D+00
143  1.4200000000000D+00  1.1197161644864D-01  1.4363863271745D+00
144  1.4300000000000D+00  9.1469650372250D-02  1.4385260448868D+00
145  1.4400000000000D+00  7.1586063472177D-02  1.4387964623599D+00
146  1.4500000000000D+00  5.2339233243606D-02  1.4372061858034D+00
147  1.4600000000000D+00  3.3745910477865D-02  1.4337685681654D+00
148  1.4700000000000D+00  1.5821196898906D-02  1.4285016628555D+00
149  1.4800000000000D+00 -1.4214724702924D-03  1.4214281626359D+00
150  1.4900000000000D+00 -1.7970342211394D-02  1.4125753239485D+00
151  1.5000000000000D+00 -3.3815344617225D-02  1.4019748767316D+00
152  1.5100000000000D+00 -4.8948103066608D-02  1.3896629202127D+00
153  1.5200000000000D+00 -6.3361930615498D-02  1.3756798047799D+00
154  1.5300000000000D+00 -7.7051823889935D-02  1.3600700004816D+00
155  1.5400000000000D+00 -9.0014452287566D-02  1.3428819524480D+00
156  1.5500000000000D+00 -1.0224814256009D-01  1.3241679237401D+00
157  1.5600000000000D+00 -1.1375285885872D-01  1.3039838261503D+00
158  1.5700000000000D+00 -1.2453017829547D-01  1.2823890394055D+00
159  1.5800000000000D+00 -1.3458326217521D-01  1.2594462195062D+00
160  1.5900000000000D+00 -1.4391682293464D-01  1.2352210966124D+00
161  1.6000000000000D+00 -1.5253708700753D-01  1.2097822633795D+00
162  1.6100000000000D+00 -1.6045175364593D-01  1.1832009541505D+00
163  1.6200000000000D+00 -1.6766994995757D-01  1.1555508160032D+00
164  1.6300000000000D+00 -1.7420218221083D-01  1.1269076721272D+00
165  1.6400000000000D+00 -1.8006028367667D-01  1.0973492785350D+00
166  1.6500000000000D+00 -1.8525735909714D-01  1.0669550746916D+00
167  1.6600000000000D+00 -1.8980772604921D-01  1.0358059290412D+00
168  1.6700000000000D+00 -1.9372685332900D-01  1.0039838801128D+00
169  1.6800000000000D+00 -1.9703129662507D-01  9.7157187415528D-01
170  1.6900000000000D+00 -1.9973863163413D-01  9.3865350005897D-01
171  1.7000000000000D+00 -2.0186738488893D-01  9.0531272248137D-01
172  1.7100000000000D+00 -2.0343696247346D-01  8.7163361399305D-01
173  1.7200000000000D+00 -2.0446757689553D-01  8.3770008711484D-01
174  1.7300000000000D+00 -2.0498017230967D-01  8.0359562711844D-01
175  1.7400000000000D+00 -2.0499634835655D-01  7.6940302638285D-01
176  1.7500000000000D+00 -2.0453828282948D-01  7.3520412125267D-01
177  1.7600000000000D+00 -2.0362865342159D-01  7.0107953205881D-01
178  1.7700000000000D+00 -2.0229055878717D-01  6.6710840736222D-01
179  1.7800000000000D+00 -2.0054743914320D-01  6.3336817287401D-01
180  1.7900000000000D+00 -1.9842299667841D-01  5.9993428628230D-01
181  1.8000000000000D+00 -1.9594111595118D-01  5.6687999816955D-01
182  1.8100000000000D+00 -1.9312578458343D-01  5.3427612041489D-01
183  1.8200000000000D+00 -1.9000101438627D-01  5.0219080205759D-01
184  1.8300000000000D+00 -1.8659076324488D-01  4.7068931401619D-01
185  1.8400000000000D+00 -1.8291885787790D-01  4.3983384262219D-01
186  1.8500000000000D+00 -1.7900891778150D-01  4.0968329314752D-01
187  1.8600000000000D+00 -1.7488428049117D-01  3.8029310346618D-01
188  1.8700000000000D+00 -1.7056792840334D-01  3.5171506858516D-01
189  1.8800000000000D+00 -1.6608241736080D-01  3.2399717659956D-01
190  1.8900000000000D+00 -1.6144980711257D-01  2.9718345610392D-01
191  1.9000000000000D+00 -1.5669159398489D-01  2.7131383627575D-01
192  1.9100000000000D+00 -1.5182864568273D-01  2.4642401874491D-01
193  1.9200000000000D+00 -1.4688113870880D-01  2.2254536314157D-01
194  1.9300000000000D+00 -1.4186849819794D-01  1.9970478491904D-01
195  1.9400000000000D+00 -1.3680934000613D-01  1.7792466443368D-01
196  1.9500000000000D+00 -1.3172141818555D-01  1.5722278053164D-01
197  1.9600000000000D+00 -1.2662157139966D-01  1.3761224040591D-01
198  1.9700000000000D+00 -1.2152566880680D-01  1.1910140732497D-01
199  1.9800000000000D+00 -1.1644859566332D-01  1.0169399552921D-01
200  1.9900000000000D+00 -1.1140418142113D-01  8.5388932452389D-02
201  2.0000000000000D+00 -1.0640509822509D-01  7.0180063330234D-02
202  2.0100000000000D+00 -1.0146294094266D-01  5.6056666642812D-02
203  2.0200000000000D+00 -9.6588289775108D-02  4.3003896609776D-02
204  2.0300000000000D+00 -9.1790780354502D-02  3.1003226608137D-02
205  2.0400000000000D+00 -8.7079175121073D-02  2.0032832328752D-02
206  2.0500000000000D+00 -8.2461547195513D-02  1.0068484910312D-02
207  2.0600000000000D+00 -7.7945210118663D-02  1.0833167801382D-03
208  2.0700000000000D+00 -7.3536733640873D-02 -6.9520579553437D-03
209  2.0800000000000D+00 -6.9241964907396D-02 -1.4069387272132D-02
210  2.0900000000000D+00 -6.5066065984549D-02 -2.0302547664253D-02
211  2.1000000000000D+00 -6.1013527852374D-02 -2.5687426207961D-02
212  2.1100000000000D+00 -5.7088201775765D-02 -3.0261723657247D-02
213  2.1200000000000D+00 -5.3293325967845D-02 -3.4064781232831D-02
214  2.1300000000000D+00 -4.9631554766163D-02 -3.7137398005203D-02
215  2.1400000000000D+00 -4.6104988962694D-02 -3.9521645061155D-02
216  2.1500000000000D+00 -4.2715207086947D-02 -4.1260677292952D-02
217  2.1600000000000D+00 -3.9463297561689D-02 -4.2398543259967D-02
218  2.1700000000000D+00 -3.6349891514452D-02 -4.2979993977695D-02
219  2.1800000000000D+00 -3.3375196104947D-02 -4.3050291307856D-02
220  2.1900000000000D+00 -3.0539028199437D-02 -4.2655016685831D-02
221  2.2000000000000D+00 -2.7840848286872D-02 -4.1839880599110D-02
222  2.2100000000000D+00 -2.5279794362157D-02 -4.0650534088295D-02
223  2.2200000000000D+00 -2.2854715749947D-02 -3.9132382324651D-02
224  2.2300000000000D+00 -2.0564206666861D-02 -3.7330401167388D-02
225  2.2400000000000D+00 -1.8406639269892D-02 -3.5288957818680D-02
226  2.2500000000000D+00 -1.6380196283088D-02 -3.3051635131675D-02
227  2.2600000000000D+00 -1.4482902789862D-02 -3.0661061404958D-02
228  2.2700000000000D+00 -1.2712657152773D-02 -2.8158745812890D-02
229  2.2800000000000D+00 -1.1067261161156D-02 -2.5584919016632D-02
230  2.2900000000000D+00 -9.5444487360836D-03 -2.2978381906694D-02
231  2.3000000000000D+00 -8.1419136129456D-03 -2.0376360612315D-02
232  2.3100000000000D+00 -6.8573356938174D-03 -1.7814369126128D-02
233  2.3200000000000D+00 -5.6884056614126D-03 -1.5326081324364D-02
234  2.3300000000000D+00 -4.6328483337082D-03 -1.2943210279799D-02
235  2.3400000000000D+00 -3.6884441754613D-03 -1.0695397412923D-02
236  2.3500000000000D+00 -2.8534583038392D-03 -8.6124546646245D-03
237  2.3600000000000D+00 -2.1251697704495D-03 -6.7157513157942D-03
238  2.3700000000000D+00 -1.5012333923726D-03 -5.0258362944773D-03
239  2.3800000000000D+00 -9.7876622359093D-04 -3.5516710713376D-03
240  2.3900000000000D+00 -5.5966251628486D-04 -2.3420311994235D-03
241  2.4000000000000D+00 -2.4387758234011D-04 -1.4269070981038D-03
242  2.4100000000000D+00 -2.8161905883580D-05 -8.2557746898740D-04
243  2.4200000000000D+00  9.2502656613049D-05 -4.5828481181735D-04
244  2.4300000000000D+00  1.2820912517189D-04 -2.4575190439862D-04
245  2.4400000000000D+00  9.5980921900253D-05 -1.0873146541533D-04
246  2.4500000000000D+00  3.7793104112608D-05 -3.0540011463484D-05
247  2.4600000000000D+00 -8.6873136556458D-06  6.0039897361081D-06
248  2.4700000000000D+00 -1.9776017770609D-05  1.1168636466011D-05
249  2.4800000000000D+00 -1.0578432738924D-05  5.0657840203041D-06
250  2.4900000000000D+00  1.8578856095015D-06 -1.6145182516281D-06
251  2.5000000000000D+00  4.1972617319064D-06 -3.4318827998521D-06
252  2.5100000000000D+00  2.3551744893773D-06 -1.8279688191306D-06
253  2.5200000000000D+00 -1.5935219767406D-07  3.5729178468042D-07
254  2.5300000000000D+00 -3.6290134473829D-07  8.1367983006848D-07
255  2.5400000000000D+00 -2.1303233956517D-07  4.7765080060942D-07
256  2.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
1                         4.3458721387317D+00  5.1311616388765D-01
1  0.0000000000000D+00 -3.0301282316625D-12  5.9739158064787D-12
2  1.0000000000000D-02  2.5376050311981D-04 -1.5794865463217D-04
3  2.0000000000000D-02  1.0149133477930D-03 -6.3167575451846D-04
4  3.0000000000000D-02  2.2830722566969D-03 -1.4208241885501D-03
5  4.0000000000000D-02  4.0575924916278D-03 -2.5247970443383D-03
6  5.0000000000000D-02  6.3375694449371D-03 -3.9427550281482D-03
7  6.0000000000000D-02  9.1218366783898D-03 -5.6736128742399D-03
8  7.0000000000000D-02  1.2408963420243D-02 -7.7160347649491D-03
9  8.0000000000000D-02  1.6197251534371D-02 -1.0068428788813D-02
10  9.0000000000000D-02  2.0484731978227D-02 -1.2728940469894D-02
11  1.0000000000000D-01  2.5269160769358D-02 -1.5695445407187D-02
12  1.1000000000000D-01  3.0548014483010D-02 -1.8965541068590D-02
13  1.2000000000000D-01  3.6318485306161D-02 -2.2536537789338D-02
14  1.3000000000000D-01  4.2577475675950D-02 -2.6405449030013D-02
15  1.4000000000000D-01  4.9321592533093D-02 -3.0568980954303D-02
16  1.5000000000000D-01  5.6547141223321D-02 -3.5023521391462D-02
17  1.6000000000000D-01  6.4250119082214D-02 -3.9765128252950D-02
18  1.7000000000000D-01  7.2426208741081D-02 -4.4789517477090D-02
19  1.8000000000000D-01  8.1070771193582D-02 -5.0092050579490D-02
20  1.9000000000000D-01  9.0178838664764D-02 -5.5667721890777D-02
21  2.0000000000000D-01  9.9745107325996D-02 -6.1511145566544D-02
22  2.1000000000000D-01  1.0976392990093D-01 -6.7616542457457D-02
23  2.2000000000000D-01  1.2022930820911D-01 -7.3977726930277D-02
24  2.3000000000000D-01  1.3113488569518D-01 -8.0588093732834D-02
25  2.4000000000000D-01  1.4247393999279D-01 -8.7440604998099D-02
26  2.5000000000000D-01  1.5423937557334D-01 -9.4527777484045D-02
27  2.6000000000000D-01  1.6642371653032D-01 -1.0184167014735D-01
28  2.7000000000000D-01  1.7901909955091D-01 -1.0937387214978D-01
29  2.8000000000000D-01  1.9201726712670D-01 -1.1711549139660D-01
30  2.9000000000000D-01  2.0540956105567D-01 -1.2505714370645D-01
31  3.0000000000000D-01  2.1918691628779D-01 -1.3318894271181D-01
32  3.1000000000000D-01  2.3333985516625D-01 -1.4150049058829D-01
33  3.2000000000000D-01  2.4785848211612D-01 -1.4998086971012D-01
34  3.3000000000000D-01  2.6273247883178D-01 -1.5861863532743D-01
35  3.4000000000000D-01  2.7795110001358D-01 -1.6740180935903D-01
36  3.5000000000000D-01  2.9350316970350D-01 -1.7631787539203D-01
37  3.6000000000000D-01  3.0937707826839D-01 -1.8535377497699D-01
38  3.7000000000000D-01  3.2556078007804D-01 -1.9449590530405D-01
39  3.8000000000000D-01  3.4204179192418D-01 -2.0373011834191D-01
40  3.9000000000000D-01  3.5880719222445D-01 -2.1304172151777D-01
41  4.0000000000000D-01  3.7584362105406D-01 -2.2241548001207D-01
42  4.1000000000000D-01  3.9313728104561D-01 -2.3183562073705D-01
43  4.2000000000000D-01  4.1067393919542D-01 -2.4128583806349D-01
44  4.3000000000000D-01  4.2843892961273D-01 -2.5074930135448D-01
45  4.4000000000000D-01  4.4641715724529D-01 -2.6020866435954D-01
46  4.5000000000000D-01  4.6459310261280D-01 -2.6964607651656D-01
47  4.6000000000000D-01  4.8295082757641D-01 -2.7904319620288D-01
48  4.7000000000000D-01  5.0147398217021D-01 -2.8838120597017D-01
49  4.8000000000000D-01  5.2014581251731D-01 -2.9764082979151D-01
50  4.9000000000000D-01  5.3894916985021D-01 -3.0680235234176D-01
51  5.0000000000000D-01  5.5786652065209D-01 -3.1584564032555D-01
52  5.1000000000000D-01  5.7687995793215D-01 -3.2475016585968D-01
53  5.2000000000000D-01  5.9597121364520D-01 -3.3349503190956D-01
54  5.3000000000000D-01  6.1512167226184D-01 -3.4205899977156D-01
55  5.4000000000000D-01  6.3431238549251D-01 -3.5042051858564D-01
56  5.5000000000000D-01  6.5352408816488D-01 -3.5855775685480D-01
57  5.6000000000000D-01  6.7273721525077D-01 -3.6644863594007D-01
58  5.7000000000000D-01  6.9193192003484D-01 -3.7407086549223D-01
59  5.8000000000000D-01  7.1108809341402D-01 -3.8140198077312D-01
60  5.9000000000000D-01  7.3018538431292D-01 -3.8841938181211D-01
61  6.0000000000000D-01  7.4920322119662D-01 -3.9510037433531D-01
62  6.1000000000000D-01  7.6812083465897D-01 -4.0142221239741D-01
63  6.2000000000000D-01  7.8691728106066D-01 -4.0736214263861D-01
64  6.3000000000000D-01  8.0557146718795D-01 -4.1289745008162D-01
65  6.4000000000000D-01  8.2406217589920D-01 -4.1800550537641D-01
66  6.5000000000000D-01  8.4236809272311D-01 -4.2266381339329D-01
67  6.6000000000000D-01  8.6046783336898D-01 -4.2685006305824D-01
68  6.7000000000000D-01  8.7833997210606D-01 -4.3054217831746D-01
69  6.8000000000000D-01  8.9596307096579D-01 -4.3371837011199D-01
70  6.9000000000000D-01  9.1331570971747D-01 -4.3635718923700D-01
71  7.0000000000000D-01  9.3037651656497D-01 -4.3843757995482D-01
72  7.1000000000000D-01  9.4712419950902D-01 -4.3993893422502D-01
73  7.2000000000000D-01  9.6353757831683D-01 -4.4084114641008D-01
74  7.3000000000000D-01  9.7959561703813D-01 -4.4112466831033D-01
75  7.4000000000000D-01  9.9527745700396D-01 -4.4077056437748D-01
76  7.5000000000000D-01  1.0105624502423D+00 -4.3976056695249D-01
77  7.6000000000000D-01  1.0254301932423D+00 -4.3807713136968D-01
78  7.7000000000000D-01  1.0398605609968D+00 -4.3570349076635D-01
79  7.8000000000000D-01  1.0538337412502D+00 -4.3262371043442D-01
80  7.9000000000000D-01  1.0673302688786D+00 -4.2882274154879D-01
81  8.0000000000000D-01  1.0803310603257D+00 -4.2428647410527D-01
82  8.1000000000000D-01  1.0928174480171D+00 -4.1900178890043D-01
83  8.2000000000000D-01  1.1047712146754D+00 -4.1295660838456D-01
84  8.3000000000000D-01  1.1161746274557D+00 -4.0613994621957D-01
85  8.4000000000000D-01  1.1270104718220D+00 -3.9854195537387D-01
86  8.5000000000000D-01  1.1372620850829D+00 -3.9015397458743D-01
87  8.6000000000000D-01  1.1469133895056D+00 -3.8096857304195D-01
88  8.7000000000000D-01  1.1559489249263D+00 -3.7097959307321D-01
89  8.8000000000000D-01  1.1643538807753D+00 -3.6018219076555D-01
90  8.9000000000000D-01  1.1721141274352D+00 -3.4857287427133D-01
91  9.0000000000000D-01  1.1792162468517D+00 -3.3614953970266D-01
92  9.1000000000000D-01  1.1856475623154D+00 -3.2291150444634D-01
93  9.2000000000000D-01  1.1913961673362D+00 -3.0885953775866D-01
94  9.3000000000000D-01  1.1964509535298D+00 -2.9399588850128D-01
95  9.4000000000000D-01  1.2008016374410D+00 -2.7832430988599D-01
96  9.5000000000000D-01  1.2044387862260D+00 -2.6185008110232D-01
97  9.6000000000000D-01  1.2073538421204D+00 -2.4458002570879D-01
98  9.7000000000000D-01  1.2095391456201D+00 -2.2652252667620D-01
99  9.8000000000000D-01  1.2109879573045D+00 -2.0768753797901D-01
100  9.9000000000000D-01  1.2116944782336D+00 -1.8808659263923D-01
101  1.0000000000000D+00  1.2116538688549D+00 -1.6773280713591D-01
102  1.0100000000000D+00  1.2108622663544D+00 -1.4664088210225D-01
103  1.0200000000000D+00  1.2093168003937D+00 -1.2482709924204D-01
104  1.0300000000000D+00  1.2070156071755D+00 -1.0230931440671D-01
105  1.0400000000000D+00  1.2039578417825D+00 -7.9106946784593D-02
106  1.0500000000000D+00  1.2001436887404D+00 -5.5240964164033D-02
107  1.0600000000000D+00  1.1955743707575D+00 -3.0733864243246D-02
108  1.0700000000000D+00  1.1902521555968D+00 -5.6096519697416D-03
109  1.0800000000000D+00  1.1841803610423D+00  2.0106187095623D-02
110  1.0900000000000D+00  1.1773633579226D+00  4.6386717384566D-02
111  1.1000000000000D+00  1.1698065711619D+00  7.3203587879656D-02
112  1.1100000000000D+00  1.1615164788298D+00  1.0052707059679D-01
113  1.1200000000000D+00  1.1525006091674D+00  1.2832610295154D-01
114  1.1300000000000D+00  1.1427675355723D+00  1.5656833395728D-01
115  1.1400000000000D+00  1.1323268695274D+00  1.8522017419136D-01
116  1.1500000000000D+00  1.1211892514650D+00  2.1424684945461D-01
117  1.1600000000000D+00  1.1093663395618D+00  2.4361245803798D-01
118  1.1700000000000D+00  1.0968707964653D+00  2.7328003149747D-01
119  1.1800000000000D+00  1.0837162739564D+00  3.0321159882756D-01
120  1.1900000000000D+00  1.0699173955588D+00  3.3336825391438D-01
121  1.2000000000000D+00  1.0554897371101D+00  3.6371022613606D-01
122  1.2100000000000D+00  1.0404498053149D+00  3.9419695396806D-01
123  1.2200000000000D+00  1.0248150143052D+00  4.2478716144061D-01
124  1.2300000000000D+00  1.0086036602367D+00  4.5543893728803D-01
125  1.2400000000000D+00  9.9183489395822D-01  4.8610981661508D-01
126  1.2500000000000D+00  9.7452869179317D-01  5.1675686489780D-01
127  1.2600000000000D+00  9.5670582447705D-01  5.4733676413259D-01
128  1.2700000000000D+00  9.3838782430203D-01  5.7780590092994D-01
129  1.2800000000000D+00  9.1959695052391D-01  6.0812045634524D-01
130  1.2900000000000D+00  9.0035615308794D-01  6.3823649723617D-01
131  1.3000000000000D+00  8.8068903473993D-01  6.6811006892006D-01
132  1.3100000000000D+00  8.6061981159195D-01  6.9769728890264D-01
133  1.3200000000000D+00  8.4017327221166D-01  7.2695444144786D-01
134  1.3300000000000D+00  8.1937473531693D-01  7.5583807274354D-01
135  1.3400000000000D+00  7.9825000615593D-01  7.8430508642002D-01
136  1.3500000000000D+00  7.7682533165595D-01  8.1231283917435D-01
137  1.3600000000000D+00  7.5512735443474D-01  8.3981923624379D-01
138  1.3700000000000D+00  7.3318306576441D-01  8.6678282647621D-01
139  1.3800000000000D+00  7.1101975758493D-01  8.9316289673789D-01
140  1.3900000000000D+00  6.8866497367084D-01  9.1891956539972D-01
141  1.4000000000000D+00  6.6614646004900D-01  9.4401387464194D-01
142  1.4100000000000D+00  6.4349211477897D-01  9.6840788131616D-01
143  1.4200000000000D+00  6.2072993720275D-01  9.9206474610676D-01
144  1.4300000000000D+00  5.9788797677440D-01  1.0149488207290D+00
145  1.4400000000000D+00  5.7499428158755D-01  1.0370257329141D+00
146  1.4500000000000D+00  5.5207684671140D-01  1.0582624689183D+00
147  1.4600000000000D+00  5.2916356245792D-01  1.0786274533134D+00
148  1.4700000000000D+00  5.0628216269637D-01  1.0980906258086D+00
149  1.4800000000000D+00  4.8346017333699D-01  1.1166235148578D+00
150  1.4900000000000D+00  4.6072486110540D-01  1.1341993078300D+00
151  1.5000000000000D+00  4.3810318272932D-01  1.1507929174876D+00
152  1.5100000000000D+00  4.1562173466071D-01  1.1663810445821D+00
153  1.5200000000000D+00  3.9330670345603D-01  1.1809422363161D+00
154  1.5300000000000D+00  3.7118381693679D-01  1.1944569404935D+00
155  1.5400000000000D+00  3.4927829625244D-01  1.2069075551394D+00
156  1.5500000000000D+00  3.2761480896789D-01  1.2182784734037D+00
157  1.5600000000000D+00  3.0621742329246D-01  1.2285561235814D+00
158  1.5700000000000D+00  2.8510956357533D-01  1.2377290040472D+00
159  1.5800000000000D+00  2.6431396717384D-01  1.2457877129983D+00
160  1.5900000000000D+00  2.4385264282506D-01  1.2527249727825D+00
161  1.6000000000000D+00  2.2374683061162D-01  1.2585356487737D+00
162  1.6100000000000D+00  2.0401696365889D-01  1.2632167625537D+00
163  1.6200000000000D+00  1.8468263163853D-01  1.2667674994188D+00
164  1.6300000000000D+00  1.6576254621632D-01  1.2691892099808D+00
165  1.6400000000000D+00  1.4727450850842D-01  1.2704854059085D+00
166  1.6500000000000D+00  1.2923537867856D-01  1.2706617496127D+00
167  1.6600000000000D+00  1.1166104773107D-01  1.2697260379400D+00
168  1.6700000000000D+00  9.4566411624566D-02  1.2676881797144D+00
169  1.6800000000000D+00  7.7965347750554D-02  1.2645601672163D+00
170  1.6900000000000D+00  6.1870693894564D-02  1.2603560414663D+00
171  1.7000000000000D+00  4.6294229709718D-02  1.2550918514387D+00
172  1.7100000000000D+00  3.1246660815570D-02  1.2487856070913D+00
173  1.7200000000000D+00  1.6737605532318D-02  1.2414572263806D+00
174  1.7300000000000D+00  2.7755843632237D-03  1.2331284761597D+00
175  1.7400000000000D+00 -1.0631987792456D-02  1.2238229071832D+00
176  1.7500000000000D+00 -2.3478806575716D-02  1.2135657831131D+00
177  1.7600000000000D+00 -3.5759680309035D-02  1.2023840038213D+00
178  1.7700000000000D+00 -4.7470529204910D-02  1.1903060228615D+00
179  1.7800000000000D+00 -5.8608381747595D-02  1.1773617594940D+00
180  1.7900000000000D+00 -6.9171368083886D-02  1.1635825051022D+00
181  1.8000000000000D+00 -7.9158710583021D-02  1.1490008244700D+00
182  1.8100000000000D+00 -8.8570711384662D-02  1.1336504517490D+00
183  1.8200000000000D+00 -9.7408737122850D-02  1.1175661816142D+00
184  1.8300000000000D+00 -1.0567520067064D-01  1.1007837555048D+00
185  1.8400000000000D+00 -1.1337354007486D-01  1.0833397433963D+00
186  1.8500000000000D+00 -1.2050819459210D-01  1.0652714211295D+00
187  1.8600000000000D+00 -1.2708457794355D-01  1.0466166436447D+00
188  1.8700000000000D+00 -1.3310904879722D-01  1.0274137143079D+00
189  1.8800000000000D+00 -1.3858887851282D-01  1.0077012505498D+00
190  1.8900000000000D+00 -1.4353221628422D-01  9.8751804618241D-01
191  1.9000000000000D+00 -1.4794805160648D-01  9.6690293047758D-01
192  1.9100000000000D+00 -1.5184617434514D-01  9.4589462453900D-01
193  1.9200000000000D+00 -1.5523713223957D-01  9.2453159495884D-01
194  1.9300000000000D+00 -1.5813218618416D-01  9.0285190534055D-01
195  1.9400000000000D+00 -1.6054326289504D-01  8.8089306300205D-01
196  1.9500000000000D+00 -1.6248290662774D-01  8.5869187572247D-01
197  1.9600000000000D+00 -1.6396422698154D-01  8.3628428918965D-01
198  1.9700000000000D+00 -1.6500084311702D-01  8.1370520691645D-01
199  1.9800000000000D+00 -1.6560684398760D-01  7.9098847016012D-01
200  1.9900000000000D+00 -1.6579671480568D-01  7.6816657443886D-01
201  2.0000000000000D+00 -1.6558525551266D-01  7.4527022790992D-01
202  2.0100000000000D+00 -1.6498756975119D-01  7.2232871076683D-01
203  2.0200000000000D+00 -1.6401904282403D-01  6.9937014701837D-01
204  2.0300000000000D+00 -1.6269532823925D-01  6.7642178029859D-01
205  2.0400000000000D+00 -1.6103234881841D-01  6.5351020772481D-01
206  2.0500000000000D+00 -1.5904633943058D-01  6.3066211390317D-01
207  2.0600000000000D+00 -1.5675378230493D-01  6.0790385774724D-01
208  2.0700000000000D+00 -1.5417138261218D-01  5.8526142065398D-01
209  2.0800000000000D+00 -1.5131604186327D-01  5.6276037902495D-01
210  2.0900000000000D+00 -1.4820483539808D-01  5.4042594650807D-01
211  2.1000000000000D+00 -1.4485498120825D-01  5.1828289818084D-01
212  2.1100000000000D+00 -1.4128381408043D-01  4.9635556828108D-01
213  2.1200000000000D+00 -1.3750875719144D-01  4.7466782085967D-01
214  2.1300000000000D+00 -1.3354729389886D-01  4.5324302663162D-01
215  2.1400000000000D+00 -1.2941693933454D-01  4.3210404063711D-01
216  2.1500000000000D+00 -1.2513521186969D-01  4.1127318066618D-01
217  2.1600000000000D+00 -1.2071960443294D-01  3.9077220653346D-01
218  2.1700000000000D+00 -1.1618755578592D-01  3.7062230009641D-01
219  2.1800000000000D+00 -1.1155642176092D-01  3.5084404607476D-01
220  2.1900000000000D+00 -1.0684344650680D-01  3.3145741365871D-01
221  2.2000000000000D+00 -1.0206573381503D-01  3.1248173883518D-01
222  2.2100000000000D+00 -9.7240218530228D-02  2.9393570751654D-01
223  2.2200000000000D+00 -9.2383638122913D-02  2.7583733937405D-01
224  2.2300000000000D+00 -8.7512504458667D-02  2.5820397239278D-01
225  2.2400000000000D+00 -8.2643075805649D-02  2.4105224816354D-01
226  2.2500000000000D+00 -7.7791329132468D-02  2.2439809783014D-01
227  2.2600000000000D+00 -7.2972932743467D-02  2.0825672873369D-01
228  2.2700000000000D+00 -6.8203219297650D-02  1.9264261171324D-01
229  2.2800000000000D+00 -6.3497159240588D-02  1.7756946902031D-01
230  2.2900000000000D+00 -5.8869334734469D-02  1.6305026287983D-01
231  2.3000000000000D+00 -5.4333914088635D-02  1.4909718463071D-01
232  2.3100000000000D+00 -4.9904626749368D-02  1.3572164444369D-01
233  2.3200000000000D+00 -4.5594738927545D-02  1.2293426160033D-01
234  2.3300000000000D+00 -4.1417029838484D-02  1.1074485530543D-01
235  2.3400000000000D+00 -3.7383768657341D-02  9.9162436010539D-02
236  2.3500000000000D+00 -3.3506692229417D-02  8.8195197224626D-02
237  2.3600000000000D+00 -2.9796983497356D-02  7.7850507816443D-02
238  2.3700000000000D+00 -2.6265250805395D-02  6.8134904744631D-02
239  2.3800000000000D+00 -2.2921508050772D-02  5.9054086219777D-02
240  2.3900000000000D+00 -1.9775155649041D-02  5.0612905321060D-02
241  2.4000000000000D+00 -1.6834962537896D-02  4.2815363941962D-02
242  2.4100000000000D+00 -1.4109049083428D-02  3.5664607144112D-02
243  2.4200000000000D+00 -1.1604870918847D-02  2.9162917910580D-02
244  2.4300000000000D+00 -9.3296862313461D-03  2.3312851018200D-02
245  2.4400000000000D+00 -7.2902052577009D-03  1.8116433962850D-02
246  2.4500000000000D+00 -5.4886704181666D-03  1.3565937310216D-02
247  2.4600000000000D+00 -3.9269584566479D-03  9.6536067377996D-03
248  2.4700000000000D+00 -2.6103139107493D-03  6.3804622721112D-03
249  2.4800000000000D+00 -1.5568218917271D-03  3.7786031107714D-03
250  2.4900000000000D+00 -7.7510747666140D-04  1.8585627386521D-03
251  2.5000000000000D+00 -2.5687072768195D-04  5.9209028235248D-04
252  2.5100000000000D+00  3.4602332896072D-05 -1.1455025815888D-04
253  2.5200000000000D+00  1.4236198199171D-04 -3.6920454988203D-04
254  2.5300000000000D+00  1.2361015302683D-04 -3.1368409416325D-04
255  2.5400000000000D+00  4.9465633102361D-05 -1.2448821797605D-04
256  2.5500000000000D+00 -1.4414223479899D-05  3.6322954243540D-05
257  2.5600000000000D+00 -3.0777624071923D-05  7.7342561402778D-05
258  2.5700000000000D+00 -1.7610496900272D-05  4.4169349613918D-05
259  2.5800000000000D+00  2.2179851645848D-06 -5.6337981291791D-06
260  2.5900000000000D+00  6.0912635796356D-06 -1.5456164769756D-05
261  2.6000000000000D+00  4.1413902613210D-06 -1.0499878377872D-05
262  2.6100000000000D+00 -8.4994519932166D-08  2.2521727559779D-07
263  2.6200000000000D+00 -3.3195248130504D-07  8.7960298531146D-07
264  2.6300000000000D+00 -2.6210765724540D-07  6.9452915935334D-07
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
2                        -3.4657745200389D+00 -7.6153834389117D-01
1  0.0000000000000D+00  2.4000812622049D-11 -5.2056444224680D-11
2  1.0000000000000D-02  1.3305829692421D-05 -1.3354292143190D-05
3  2.0000000000000D-02  1.0637575722417D-04 -1.0673045906680D-04
4  3.0000000000000D-02  3.5861979194929D-04 -3.5963156150041D-04
5  4.0000000000000D-02  8.4874122598723D-04 -8.5052571870103D-04
6  5.0000000000000D-02  1.6543869188817D-03 -1.6563353411214D-03
7  6.0000000000000D-02  2.8518019372458D-03 -2.8519343703803D-03
8  7.0000000000000D-02  4.5154899728839D-03 -4.5096561345067D-03
9  8.0000000000000D-02  6.7178809388788D-03 -6.6988143743743D-03
10  9.0000000000000D-02  9.5290071133374D-03 -9.4852399327484D-03
11  1.0000000000000D-01  1.3016189164954D-02 -1.2930835520418D-02
12  1.1000000000000D-01  1.7243733353552D-02 -1.7093150885418D-02
13  1.2000000000000D-01  2.2272641152288D-02 -2.2024980610970D-02
14  1.3000000000000D-01  2.8160332486632D-02 -2.7773986656812D-02
15  1.4000000000000D-01  3.4960383728660D-02 -3.4382347637002D-02
16  1.5000000000000D-01  4.2722281523846D-02 -4.1886436695780D-02
17  1.6000000000000D-01  5.1491193461792D-02 -5.0316529702438D-02
18  1.7000000000000D-01  6.1307756532285D-02 -5.9696545336837D-02
19  1.8000000000000D-01  7.2207884234160D-02 -7.0043818480178D-02
20  1.9000000000000D-01  8.4222593126909D-02 -8.1368908161222D-02
21  2.0000000000000D-01  9.7377849534121D-02 -9.3675441137775D-02
22  2.1000000000000D-01  1.1169443702409D-01 -1.0695999201707D-01
23  2.2000000000000D-01  1.2718784520648D-01 -1.2121200063781D-01
24  2.3000000000000D-01  1.4386818029538D-01 -1.3641372725254D-01
25  2.4000000000000D-01  1.6174009779845D-01 -1.5254024586093D-01
26  2.5000000000000D-01  1.8080275760007D-01 -1.6955947585577D-01
27  2.6000000000000D-01  2.0104980161300D-01 -1.8743225195244D-01
28  2.7000000000000D-01  2.2246935407957D-01 -2.0611243218237D-01
29  2.8000000000000D-01  2.4504404450898D-01 -2.2554704354085D-01
30  2.9000000000000D-01  2.6875105314346D-01 -2.4567646469149D-01
31  3.0000000000000D-01  2.9356217875238D-01 -2.6643464494399D-01
32  3.1000000000000D-01  3.1944392846060D-01 -2.8774935854015D-01
33  3.2000000000000D-01  3.4635762922609D-01 -3.0954249310497D-01
34  3.3000000000000D-01  3.7425956049194D-01 -3.3173037094799D-01
35  3.4000000000000D-01  4.0310110745029D-01 -3.5422410173362D-01
36  3.5000000000000D-01  4.3282893427013D-01 -3.7692996488004D-01
37  3.6000000000000D-01  4.6338517655881D-01 -3.9974981989534D-01
38  3.7000000000000D-01  4.9470765224727D-01 -4.2258154271639D-01
39  3.8000000000000D-01  5.2673009001343D-01 -4.4531948598290D-01
40  3.9000000000000D-01  5.5938237428595D-01 -4.6785496105520D-01
41  4.0000000000000D-01  5.9259080580252D-01 -4.9007673947180D-01
42  4.1000000000000D-01  6.2627837663351D-01 -5.1187157144057D-01
43  4.2000000000000D-01  6.6036505852268D-01 -5.3312471886783D-01
44  4.3000000000000D-01  6.9476810334302D-01 -5.5372050035129D-01
45  4.4000000000000D-01  7.2940235441675D-01 -5.7354284549779D-01
46  4.5000000000000D-01  7.6418056740547D-01 -5.9247585587431D-01
47  4.6000000000000D-01  7.9901373943856D-01 -6.1040436986146D-01
48  4.7000000000000D-01  8.3381144511587D-01 -6.2721452865313D-01
49  4.8000000000000D-01  8.6848217799486D-01 -6.4279434063366D-01
50  4.9000000000000D-01  9.0293369615201D-01 -6.5703424136576D-01
51  5.0000000000000D-01  9.3707337039446D-01 -6.6982764643719D-01
52  5.1000000000000D-01  9.7080853368999D-01 -6.8107149444363D-01
53  5.2000000000000D-01  1.0040468303817D+00 -6.9066677742759D-01
54  5.3000000000000D-01  1.0366965637583D+00 -6.9851905614837D-01
55  5.4000000000000D-01  1.0686670405620D+00 -7.0453895762830D-01
56  5.5000000000000D-01  1.0998689110313D+00 -7.0864265250071D-01
57  5.6000000000000D-01  1.1302145031020D+00 -7.1075230978039D-01
58  5.7000000000000D-01  1.1596181494145D+00 -7.1079652678268D-01
59  5.8000000000000D-01  1.1879965058128D+00 -7.0871073203500D-01
60  5.9000000000000D-01  1.2152688600608D+00 -7.0443755915278D-01
61  6.0000000000000D-01  1.2413574295449D+00 -6.9792718979083D-01
62  6.1000000000000D-01  1.2661876467865D+00 -6.8913766392822D-01
63  6.2000000000000D-01  1.2896884316392D+00 -6.7803515590290D-01
64  6.3000000000000D-01  1.3117924491115D+00 -6.6459421477604D-01
65  6.4000000000000D-01  1.3324363518160D+00 -6.4879796777876D-01
66  6.5000000000000D-01  1.3515610061189D+00 -6.3063828577235D-01
67  6.6000000000000D-01  1.3691117011356D+00 -6.1011590983643D-01
68  6.7000000000000D-01  1.3850383397939D+00 -5.8724053828821D-01
69  6.8000000000000D-01  1.3992956112677D+00 -5.6203087362787D-01
70  6.9000000000000D-01  1.4118431441659D+00 -5.3451462909940D-01
71  7.0000000000000D-01  1.4226456399464D+00 -5.0472849475177D-01
72  7.1000000000000D-01  1.4316729861118D+00 -4.7271806308293D-01
73  7.2000000000000D-01  1.4389003488327D+00 -4.3853771454408D-01
74  7.3000000000000D-01  1.4443082447330D+00 -4.0225046337750D-01
75  7.4000000000000D-01  1.4478825916651D+00 -3.6392776445216D-01
76  7.5000000000000D-01  1.4496147383887D+00 -3.2364928195148D-01
77  7.6000000000000D-01  1.4495014731646D+00 -2.8150262095121D-01
78  7.7000000000000D-01  1.4475450113581D+00 -2.3758302310494D-01
79  7.8000000000000D-01  1.4437529622430D+00 -1.9199302782755D-01
80  7.9000000000000D-01  1.4381382752793D+00 -1.4484210053229D-01
81  8.0000000000000D-01  1.4307191662290D+00 -9.6246229635749D-02
82  8.1000000000000D-01  1.4215190235557D+00 -4.6327494193182D-02
83  8.2000000000000D-01  1.4105662956373D+00  4.7863958336272D-03
84  8.3000000000000D-01  1.3978943593997D+00  5.6962584544225D-02
85  8.4000000000000D-01  1.3835413710540D+00  1.1006357805380D-01
86  8.5000000000000D-01  1.3675500996953D+00  1.6394777307712D-01
87  8.6000000000000D-01  1.3499677445857D+00  2.1847000369079D-01
88  8.7000000000000D-01  1.3308457370102D+00  2.7348210374060D-01
89  8.8000000000000D-01  1.3102395276557D+00  3.2883348229034D-01
90  8.9000000000000D-01  1.2882083605144D+00  3.8437170945363D-01
91  9.0000000000000D-01  1.2648150343666D+00  4.3994310990625D-01
92  9.1000000000000D-01  1.2401256529414D+00  4.9539336134836D-01
93  9.2000000000000D-01  1.2142093648942D+00  5.5056809517007D-01
94  9.3000000000000D-01  1.1871380947715D+00  6.0531349657284D-01
95  9.4000000000000D-01  1.1589862661675D+00  6.5947690141088D-01
96  9.5000000000000D-01  1.1298305182930D+00  7.1290738704312D-01
97  9.6000000000000D-01  1.0997494172011D+00  7.6545635452526D-01
98  9.7000000000000D-01  1.0688231629190D+00  8.1697809952432D-01
99  9.8000000000000D-01  1.0371332937462D+00  8.6733036940288D-01
100  9.9000000000000D-01  1.0047623889758D+00  9.1637490399906D-01
101  1.0000000000000D+00  9.7179377128952D-01  9.6397795771783D-01
102  1.0100000000000D+00  9.3831121006769D-01  1.0100108006485D+00
103  1.0200000000000D+00  9.0439862683517D-01  1.0543501965391D+00
104  1.0300000000000D+00  8.7013980404328D-01  1.0968788555785D+00
105  1.0400000000000D+00  8.3561809835894D-01  1.1374858600677D+00
106  1.0500000000000D+00  8.0091615959884D-01  1.1760670612079D+00
107  1.0600000000000D+00  7.6611565640807D-01  1.2125254453755D+00
108  1.0700000000000D+00  7.3129700974217D-01  1.2467714684098D+00
109  1.0800000000000D+00  6.9653913516022D-01  1.2787233566091D+00
110  1.0900000000000D+00  6.6191919488888D-01  1.3083073732895D+00
111  1.1000000000000D+00  6.2751236055814D-01  1.3354580499422D+00
112  1.1100000000000D+00  5.9339158745555D-01  1.3601183811883D+00
113  1.1200000000000D+00  5.5962740108102D-01  1.3822399829149D+00
114  1.1300000000000D+00  5.2628769671781D-01  1.4017832131609D+00
115  1.1400000000000D+00  4.9343755266812D-01  1.4187172554992D+00
116  1.1500000000000D+00  4.6113905773456D-01  1.4330201648338D+00
117  1.1600000000000D+00  4.2945115345918D-01  1.4446788757096D+00
118  1.1700000000000D+00  3.9842949155022D-01  1.4536891734257D+00
119  1.1800000000000D+00  3.6812630685350D-01  1.4600556284148D+00
120  1.1900000000000D+00  3.3859030616620D-01  1.4637914944851D+00
121  1.2000000000000D+00  3.0986657309719D-01  1.4649185717312D+00
122  1.2100000000000D+00  2.8199648910666D-01  1.4634670350668D+00
123  1.2200000000000D+00  2.5501767078362D-01  1.4594752294818D+00
124  1.2300000000000D+00  2.2896392336523D-01  1.4529894332420D+00
125  1.2400000000000D+00  2.0386521039313D-01  1.4440635904509D+00
126  1.2500000000000D+00  1.7974763934182D-01  1.4327590144981D+00
127  1.2600000000000D+00  1.5663346302684D-01  1.4191440639717D+00
128  1.2700000000000D+00  1.3454109646385D-01  1.4032937928421D+00
129  1.2800000000000D+00  1.1348514881544D-01  1.3852895767590D+00
130  1.2900000000000D+00  9.3476470039863D-02  1.3652187173540D+00
131  1.3000000000000D+00  7.4522211722807D-02  1.3431740266217D+00
132  1.3100000000000D+00  5.6625901550581D-02  1.3192533934560D+00
133  1.3200000000000D+00  3.9787530873748D-02  1.2935593344557D+00
134  1.3300000000000D+00  2.4003654672240D-02  1.2661985312396D+00
135  1.3400000000000D+00  9.2675032520032D-03  1.2372813564684D+00
136  1.3500000000000D+00 -4.4308950352026D-03  1.2069213908353D+00
137  1.3600000000000D+00 -1.7104580854633D-02  1.1752349332944D+00
138  1.3700000000000D+00 -2.8769521500693D-02  1.1423405067777D+00
139  1.3800000000000D+00 -3.9444459896715D-02  1.1083583616900D+00
140  1.3900000000000D+00 -4.9150755849646D-02  1.0734099793563D+00
141  1.4000000000000D+00 -5.7912220402255D-02  1.0376175777035D+00
142  1.4100000000000D+00 -6.5754944201581D-02  1.0011036212778D+00
143  1.4200000000000D+00 -7.2707120760338D-02  9.6399033770849D-01
144  1.4300000000000D+00 -7.8798865530907D-02  9.2639924275836D-01
145  1.4400000000000D+00 -8.4062031686109D-02  8.8845067576003D-01
146  1.4500000000000D+00 -8.8530023526815D-02  8.5026334757593D-01
147  1.4600000000000D+00 -9.2237608402060D-02  8.1195390268687D-01
148  1.4700000000000D+00 -9.5220728029034D-02  7.7363649724017D-01
149  1.4800000000000D+00 -9.7516310110850D-02  7.3542239473833D-01
150  1.4900000000000D+00 -9.9162081045056D-02  6.9741958064569D-01
151  1.5000000000000D+00 -1.0019638065355D-01  6.5973239773637D-01
152  1.5100000000000D+00 -1.0065797961176D-01  6.2246120295534D-01
153  1.5200000000000D+00 -1.0058590048832D-01  5.8570204750687D-01
154  1.5300000000000D+00 -1.0001924302144D-01  5.4954638076684D-01
155  1.5400000000000D+00 -9.8997014415496D-02  5.1408077924958D-01
156  1.5500000000000D+00 -9.7557965310806D-02  4.7938670133078D-01
157  1.5600000000000D+00 -9.5740432002482D-02  4.4554026828863D-01
158  1.5700000000000D+00 -9.3582185625864D-02  4.1261207254811D-01
159  1.5800000000000D+00 -9.1120288634572D-02  3.8066701299369D-01
160  1.5900000000000D+00 -8.8390959368939D-02  3.4976415841531D-01
161  1.6000000000000D+00 -8.5429444771971D-02  3.1995663829393D-01
162  1.6100000000000D+00 -8.2269902111942D-02  2.9129156208568D-01
163  1.6200000000000D+00 -7.8945289555997D-02  2.6380996575613D-01
164  1.6300000000000D+00 -7.5487266402130D-02  2.3754678653411D-01
165  1.6400000000000D+00 -7.1926102717359D-02  2.1253086449170D-01
166  1.6500000000000D+00 -6.8290599051393D-02  1.8878497154678D-01
167  1.6600000000000D+00 -6.4608015916429D-02  1.6632586644849D-01
168  1.6700000000000D+00 -6.0904013555844D-02  1.4516437598016D-01
169  1.6800000000000D+00 -5.7202601628493D-02  1.2530550088469D-01
170  1.6900000000000D+00 -5.3526099204425D-02  1.0674854644975D-01
171  1.7000000000000D+00 -4.9895104615508D-02  8.9487276177021D-02
172  1.7100000000000D+00 -4.6328475460276D-02  7.3510088246285D-02
173  1.7200000000000D+00 -4.2843318199547D-02  5.8800213098526D-02
174  1.7300000000000D+00 -3.9454987581203D-02  4.5335931683956D-02
175  1.7400000000000D+00 -3.6177095201289D-02  3.3090812598182D-02
176  1.7500000000000D+00 -3.3021527412708D-02  2.2033967525769D-02
177  1.7600000000000D+00 -2.9998471745387D-02  1.2130323144612D-02
178  1.7700000000000D+00 -2.7116452045712D-02  3.3409087845688D-03
179  1.7800000000000D+00 -2.4382371360337D-02 -4.3768420017455D-03
180  1.7900000000000D+00 -2.1801562764328D-02 -1.1068776836904D-02
181  1.8000000000000D+00 -1.9377847076490D-02 -1.6783698595486D-02
182  1.8100000000000D+00 -1.7113597574408D-02 -2.1573029308009D-02
183  1.8200000000000D+00 -1.5009810712331D-02 -2.5490465341375D-02
184  1.8300000000000D+00 -1.3066182730873D-02 -2.8591625300858D-02
185  1.8400000000000D+00 -1.1281191350355D-02 -3.0933691844870D-02
186  1.8500000000000D+00 -9.6521821729671D-03 -3.2575049018073D-02
187  1.8600000000000D+00 -8.1754591721107D-03 -3.3574916207958D-02
188  1.8700000000000D+00 -6.8463787043589D-03 -3.3992980213832D-02
189  1.8800000000000D+00 -5.6594465192359D-03 -3.3889026736675D-02
190  1.8900000000000D+00 -4.6084171641049D-03 -3.3322572292077D-02
191  1.9000000000000D+00 -3.6863951902070D-03 -3.2352498423614D-02
192  1.9100000000000D+00 -2.8859377335056D-03 -3.1036688347800D-02
193  1.9200000000000D+00 -2.1991576395547D-03 -2.9431668654980D-02
194  1.9300000000000D+00 -1.6178269607303D-03 -2.7592255556203D-02
195  1.9400000000000D+00 -1.1334807320124D-03 -2.5571203356548D-02
196  1.9500000000000D+00 -7.3751638249841D-04 -2.3418880645988D-02
197  1.9600000000000D+00 -4.2129725670742D-04 -2.1182923455450D-02
198  1.9700000000000D+00 -1.7625923134671D-04 -1.8907868877042D-02
199  1.9800000000000D+00  6.0342388793800D-06 -1.6635077345597D-02
200  1.9900000000000D+00  1.3375978357239D-04 -1.4402218825567D-02
201  2.0000000000000D+00  2.1465382745753D-04 -1.2242462196465D-02
202  2.0100000000000D+00  2.5608609635031D-04 -1.0185118543891D-02
203  2.0200000000000D+00  2.6510964208059D-04 -8.2561449970517D-03
204  2.0300000000000D+00  2.4851451617969D-04 -6.4786389376058D-03
205  2.0400000000000D+00  2.1295482039172D-04 -4.8744903466789D-03
206  2.0500000000000D+00  1.6477989675535D-04 -3.4600990708139D-03
207  2.0600000000000D+00  1.1038641685543D-04 -2.2501818834542D-03
208  2.0700000000000D+00  5.6099310787265D-05 -1.2666921126277D-03
209  2.0800000000000D+00  7.9062226866119D-06 -5.3195599991746D-04
210  2.0900000000000D+00 -2.9443000412570D-05 -5.3100570597802D-05
211  2.1000000000000D+00 -4.7935453783342D-05  1.8412215200739D-04
212  2.1100000000000D+00 -4.2150279172994D-05  2.0953380176653D-04
213  2.1200000000000D+00 -2.0427046080671D-05  1.0937568626207D-04
214  2.1300000000000D+00  9.0429658722183D-07 -5.0372227658147D-06
215  2.1400000000000D+00  6.3453565775327D-06 -3.6155280768009D-05
216  2.1500000000000D+00  2.9281339736768D-06 -1.6918793074560D-05
217  2.1600000000000D+00 -9.1616966744096D-07  5.0770870685364D-06
218  2.1700000000000D+00 -1.2523855060285D-06  7.0052608590509D-06
219  2.1800000000000D+00 -9.2621240839982D-08  5.2192567994407D-07
220  2.1900000000000D+00  1.3099420335965D-07 -5.8332605593828D-07
221  2.2000000000000D+00  9.6882456252604D-08 -4.3142413668705D-07
222  2.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
223  2.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
224  2.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
225  2.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
226  2.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
227  2.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
228  2.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
229  2.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
230  2.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
231  2.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
232  2.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
233  2.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
234  2.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
235  2.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
236  2.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
237  2.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
238  2.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
239  2.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
240  2.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
241  2.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
242  2.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
243  2.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
244  2.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
245  2.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
246  2.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
247  2.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
248  2.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
249  2.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
250  2.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
251  2.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
252  2.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
253  2.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
254  2.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
255  2.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
256  2.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
4
1  0.0000000000000D+00 -1.5323422868679D+01
2  1.0000000000000D-02 -1.5323261080591D+01
3  2.0000000000000D-02 -1.5322775661425D+01
4  3.0000000000000D-02 -1.5321966462419D+01
5  4.0000000000000D-02 -1.5320833223738D+01
6  5.0000000000000D-02 -1.5319375560078D+01
7  6.0000000000000D-02 -1.5317592940360D+01
8  7.0000000000000D-02 -1.5315484662336D+01
9  8.0000000000000D-02 -1.5313049822935D+01
10  9.0000000000000D-02 -1.5310287285116D+01
11  1.0000000000000D-01 -1.5307195642105D+01
12  1.1000000000000D-01 -1.5303773179922D+01
13  1.2000000000000D-01 -1.5300017839149D+01
14  1.3000000000000D-01 -1.5295927176901D+01
15  1.4000000000000D-01 -1.5291498329924D+01
16  1.5000000000000D-01 -1.5286727979744D+01
17  1.6000000000000D-01 -1.5281612320690D+01
18  1.7000000000000D-01 -1.5276147031565D+01
19  1.8000000000000D-01 -1.5270327251630D+01
20  1.9000000000000D-01 -1.5264147561471D+01
21  2.0000000000000D-01 -1.5257601969195D+01
22  2.1000000000000D-01 -1.5250683902276D+01
23  2.2000000000000D-01 -1.5243386205270D+01
24  2.3000000000000D-01 -1.5235701143466D+01
25  2.4000000000000D-01 -1.5227620412434D+01
26  2.5000000000000D-01 -1.5219135153302D+01
27  2.6000000000000D-01 -1.5210235973506D+01
28  2.7000000000000D-01 -1.5200912972633D+01
29  2.8000000000000D-01 -1.5191155772898D+01
30  2.9000000000000D-01 -1.5180953553736D+01
31  3.0000000000000D-01 -1.5170295089901D+01
32  3.1000000000000D-01 -1.5159168792467D+01
33  3.2000000000000D-01 -1.5147562752051D+01
34  3.3000000000000D-01 -1.5135464783618D+01
35  3.4000000000000D-01 -1.5122862472210D+01
36  3.5000000000000D-01 -1.5109743218996D+01
37  3.6000000000000D-01 -1.5096094287062D+01
38  3.7000000000000D-01 -1.5081902846441D+01
39  3.8000000000000D-01 -1.5067156017949D+01
40  3.9000000000000D-01 -1.5051840915481D+01
41  4.0000000000000D-01 -1.5035944686492D+01
42  4.1000000000000D-01 -1.5019454550513D+01
43  4.2000000000000D-01 -1.5002357835604D+01
44  4.3000000000000D-01 -1.4984642012753D+01
45  4.4000000000000D-01 -1.4966294728312D+01
46  4.5000000000000D-01 -1.4947303834618D+01
47  4.6000000000000D-01 -1.4927657418995D+01
48  4.7000000000000D-01 -1.4907343831412D+01
49  4.8000000000000D-01 -1.4886351711062D+01
50  4.9000000000000D-01 -1.4864670012178D+01
51  5.0000000000000D-01 -1.4842288029384D+01
52  5.1000000000000D-01 -1.4819195422896D+01
53  5.2000000000000D-01 -1.4795382243860D+01
54  5.3000000000000D-01 -1.4770838960105D+01
55  5.4000000000000D-01 -1.4745556482537D+01
56  5.5000000000000D-01 -1.4719526192402D+01
57  5.6000000000000D-01 -1.4692739969577D+01
58  5.7000000000000D-01 -1.4665190222004D+01
59  5.8000000000000D-01 -1.4636869916363D+01
60  5.9000000000000D-01 -1.4607772609983D+01
61  6.0000000000000D-01 -1.4577892483965D+01
62  6.1000000000000D-01 -1.4547224377420D+01
63  6.2000000000000D-01 -1.4515763822645D+01
64  6.3000000000000D-01 -1.4483507081007D+01
65  6.4000000000000D-01 -1.4450451179234D+01
66  6.5000000000000D-01 -1.4416593945731D+01
67  6.6000000000000D-01 -1.4381934046474D+01
68  6.7000000000000D-01 -1.4346471019994D+01
69  6.8000000000000D-01 -1.4310205310870D+01
70  6.9000000000000D-01 -1.4273138301157D+01
71  7.0000000000000D-01 -1.4235272339097D+01
72  7.1000000000000D-01 -1.4196610764499D+01
73  7.2000000000000D-01 -1.4157157930146D+01
74  7.3000000000000D-01 -1.4116919218627D+01
75  7.4000000000000D-01 -1.4075901054053D+01
76  7.5000000000000D-01 -1.4034110908167D+01
77  7.6000000000000D-01 -1.3991557300444D+01
78  7.7000000000000D-01 -1.3948249791899D+01
79  7.8000000000000D-01 -1.3904198972417D+01
80  7.9000000000000D-01 -1.3859416441534D+01
81  8.0000000000000D-01 -1.3813914782762D+01
82  8.1000000000000D-01 -1.3767707531624D+01
83  8.2000000000000D-01 -1.3720809137731D+01
84  8.3000000000000D-01 -1.3673234921311D+01
85  8.4000000000000D-01 -1.3625001024723D+01
86  8.5000000000000D-01 -1.3576124359536D+01
87  8.6000000000000D-01 -1.3526622549852D+01
88  8.7000000000000D-01 -1.3476513872563D+01
89  8.8000000000000D-01 -1.3425817195256D+01
90  8.9000000000000D-01 -1.3374551912496D+01
91  9.0000000000000D-01 -1.3322737881189D+01
92  9.1000000000000D-01 -1.3270395355669D+01
93  9.2000000000000D-01 -1.3217544923148D+01
94  9.3000000000000D-01 -1.3164207440065D+01
95  9.4000000000000D-01 -1.3110403969827D+01
96  9.5000000000000D-01 -1.3056155722344D+01
97  9.6000000000000D-01 -1.3001483995695D+01
98  9.7000000000000D-01 -1.2946410120189D+01
99  9.8000000000000D-01 -1.2890955405000D+01
100  9.9000000000000D-01 -1.2835141087495D+01
101  1.0000000000000D+00 -1.2778988285336D+01
102  1.0100000000000D+00 -1.2722517951334D+01
103  1.0200000000000D+00 -1.2665750831054D+01
104  1.0300000000000D+00 -1.2608707423093D+01
105  1.0400000000000D+00 -1.2551407941929D+01
106  1.0500000000000D+00 -1.2493872283261D+01
107  1.0600000000000D+00 -1.2436119991711D+01
108  1.0700000000000D+00 -1.2378170230775D+01
109  1.0800000000000D+00 -1.2320041754926D+01
110  1.0900000000000D+00 -1.2261752883772D+01
111  1.1000000000000D+00 -1.2203321478198D+01
112  1.1100000000000D+00 -1.2144764918425D+01
113  1.1200000000000D+00 -1.2086100083983D+01
114  1.1300000000000D+00 -1.2027343335562D+01
115  1.1400000000000D+00 -1.1968510498805D+01
116  1.1500000000000D+00 -1.1909616850063D+01
117  1.1600000000000D+00 -1.1850677104219D+01
118  1.1700000000000D+00 -1.1791705404671D+01
119  1.1800000000000D+00 -1.1732715315624D+01
120  1.1900000000000D+00 -1.1673719816832D+01
121  1.2000000000000D+00 -1.1614731300961D+01
122  1.2100000000000D+00 -1.1555761573763D+01
123  1.2200000000000D+00 -1.1496821857237D+01
124  1.2300000000000D+00 -1.1437922795966D+01
125  1.2400000000000D+00 -1.1379074466808D+01
126  1.2500000000000D+00 -1.1320286392080D+01
127  1.2600000000000D+00 -1.1261567556374D+01
128  1.2700000000000D+00 -1.1202926427083D+01
129  1.2800000000000D+00 -1.1144370978656D+01
130  1.2900000000000D+00 -1.1085908720575D+01
131  1.3000000000000D+00 -1.1027546728947D+01
132  1.3100000000000D+00 -1.0969291681475D+01
133  1.3200000000000D+00 -1.0911149895631D+01
134  1.3300000000000D+00 -1.0853127369580D+01
135  1.3400000000000D+00 -1.0795229825392D+01
136  1.3500000000000D+00 -1.0737462754048D+01
137  1.3600000000000D+00 -1.0679831461479D+01
138  1.3700000000000D+00 -1.0622341114954D+01
139  1.3800000000000D+00 -1.0564996788989D+01
140  1.3900000000000D+00 -1.0507803509855D+01
141  1.4000000000000D+00 -1.0450766297810D+01
142  1.4100000000000D+00 -1.0393890206054D+01
143  1.4200000000000D+00 -1.0337180355586D+01
144  1.4300000000000D+00 -1.0280641964872D+01
145  1.4400000000000D+00 -1.0224280373820D+01
146  1.4500000000000D+00 -1.0168101060954D+01
147  1.4600000000000D+00 -1.0112109653554D+01
148  1.4700000000000D+00 -1.0056311930184D+01
149  1.4800000000000D+00 -1.0000713815224D+01
150  1.4900000000000D+00 -9.9453213659297D+00
151  1.5000000000000D+00 -9.8901407513445D+00
152  1.5100000000000D+00 -9.8351782246623D+00
153  1.5200000000000D+00 -9.7804400886073D+00
154  1.5300000000000D+00 -9.7259326557997D+00
155  1.5400000000000D+00 -9.6716622046223D+00
156  1.5500000000000D+00 -9.6176349324378D+00
157  1.5600000000000D+00 -9.5638569076040D+00
158  1.5700000000000D+00 -9.5103340221761D+00
159  1.5800000000000D+00 -9.4570719469690D+00
160  1.5900000000000D+00 -9.4040760914303D+00
161  1.6000000000000D+00 -9.3513515690998D+00
162  1.6100000000000D+00 -9.2989031722227D+00
163  1.6200000000000D+00 -9.2467353545129D+00
164  1.6300000000000D+00 -9.1948522265157D+00
165  1.6400000000000D+00 -9.1432575607471D+00
166  1.6500000000000D+00 -9.0919548110999D+00
167  1.6600000000000D+00 -9.0409471421580D+00
168  1.6700000000000D+00 -8.9902374721897D+00
169  1.6800000000000D+00 -8.9398285242662D+00
170  1.6900000000000D+00 -8.8897228880452D+00
171  1.7000000000000D+00 -8.8399230860544D+00
172  1.7100000000000D+00 -8.7904316453679D+00
173  1.7200000000000D+00 -8.7412511690227D+00
174  1.7300000000000D+00 -8.6923844058005D+00
175  1.7400000000000D+00 -8.6438343151169D+00
176  1.7500000000000D+00 -8.5956041223370D+00
177  1.7600000000000D+00 -8.5476973660594D+00
178  1.7700000000000D+00 -8.5001179282553D+00
179  1.7800000000000D+00 -8.4528700554605D+00
180  1.7900000000000D+00 -8.4059583575512D+00
181  1.8000000000000D+00 -8.3593877980099D+00
182  1.8100000000000D+00 -8.3131636614453D+00
183  1.8200000000000D+00 -8.2672915124604D+00
184  1.8300000000000D+00 -8.2217771372764D+00
185  1.8400000000000D+00 -8.1766264765007D+00
186  1.8500000000000D+00 -8.1318455485602D+00
187  1.8600000000000D+00 -8.0874403663858D+00
188  1.8700000000000D+00 -8.0434168512382D+00
189  1.8800000000000D+00 -7.9997807452439D+00
190  1.8900000000000D+00 -7.9565375239131D+00
191  1.9000000000000D+00 -7.9136923152690D+00
192  1.9100000000000D+00 -7.8712498187337D+00
193  1.9200000000000D+00 -7.8292142368805D+00
194  1.9300000000000D+00 -7.7875892095168D+00
195  1.9400000000000D+00 -7.7463777582858D+00
196  1.9500000000000D+00 -7.7055822403505D+00
197  1.9600000000000D+00 -7.6652043073536D+00
198  1.9700000000000D+00 -7.6252448713827D+00
199  1.9800000000000D+00 -7.5857041142831D+00
200  1.9900000000000D+00 -7.5465814475736D+00
201  2.0000000000000D+00 -7.5078754301778D+00
202  2.0100000000000D+00 -7.4695838997489D+00
203  2.0200000000000D+00 -7.4317040808058D+00
204  2.0300000000000D+00 -7.3942326938886D+00
205  2.0400000000000D+00 -7.3571660513380D+00
206  2.0500000000000D+00 -7.3205002886854D+00
207  2.0600000000000D+00 -7.2842312461606D+00
208  2.0700000000000D+00 -7.2483545222062D+00
209  2.0800000000000D+00 -7.2128654336844D+00
210  2.0900000000000D+00 -7.1777589581409D+00
211  2.1000000000000D+00 -7.1430296194428D+00
212  2.1100000000000D+00 -7.1086717050145D+00
213  2.1200000000000D+00 -7.0746790886736D+00
214  2.1300000000000D+00 -7.0410454910091D+00
215  2.1400000000000D+00 -7.0077647371068D+00
216  2.1500000000000D+00 -6.9748317072823D+00
217  2.1600000000000D+00 -6.9422413733336D+00
218  2.1700000000000D+00 -6.9099883900647D+00
219  2.1800000000000D+00 -6.8780670189492D+00
220  2.1900000000000D+00 -6.8464714522404D+00
221  2.2000000000000D+00 -6.8151960684416D+00
222  2.2100000000000D+00 -6.7842352019569D+00
223  2.2200000000000D+00 -6.7535831779005D+00
224  2.2300000000000D+00 -6.7232343025959D+00
225  2.2400000000000D+00 -6.6931829044699D+00
226  2.2500000000000D+00 -6.6634233429768D+00
227  2.2600000000000D+00 -6.6339500172806D+00
228  2.2700000000000D+00 -6.6047573747829D+00
229  2.2800000000000D+00 -6.5758399208871D+00
230  2.2900000000000D+00 -6.5471922283871D+00
231  2.3000000000000D+00 -6.5188089455124D+00
232  2.3100000000000D+00 -6.4906848029072D+00
233  2.3200000000000D+00 -6.4628146181575D+00
234  2.3300000000000D+00 -6.4351933178868D+00
235  2.3400000000000D+00 -6.4078159380899D+00
236  2.3500000000000D+00 -6.3806776072497D+00
237  2.3600000000000D+00 -6.3537735655761D+00
238  2.3700000000000D+00 -6.3270991615721D+00
239  2.3800000000000D+00 -6.3006499377699D+00
240  2.3900000000000D+00 -6.2744213746763D+00
241  2.4000000000000D+00 -6.2484092532561D+00
242  2.4100000000000D+00 -6.2226096854923D+00
243  2.4200000000000D+00 -6.1970193579857D+00
244  2.4300000000000D+00 -6.1716353144144D+00
245  2.4400000000000D+00 -6.1464550054631D+00
246  2.4500000000000D+00 -6.1214766118981D+00
247  2.4600000000000D+00 -6.0966983274448D+00
248  2.4700000000000D+00 -6.0721180707421D+00
249  2.4800000000000D+00 -6.0477328753152D+00
250  2.4900000000000D+00 -6.0235397208773D+00
251  2.5000000000000D+00 -5.9995354849982D+00
252  2.5100000000000D+00 -5.9757171408554D+00
253  2.5200000000000D+00 -5.9520817001438D+00
254  2.5300000000000D+00 -5.9286265518149D+00
255  2.5400000000000D+00 -5.9053496939092D+00
256  2.5500000000000D+00 -5.8822492478995D+00
257  2.5600000000000D+00 -5.8593233159194D+00
258  2.5700000000000D+00 -5.8365696889395D+00
259  2.5800000000000D+00 -5.8139862773877D+00
260  2.5900000000000D+00 -5.7915710572799D+00
261  2.6000000000000D+00 -5.7693222072301D+00
262  2.6100000000000D+00 -5.7472379411782D+00
263  2.6200000000000D+00 -5.7253165533662D+00
264  2.6300000000000D+00 -5.7035564085704D+00
265  2.6400000000000D+00 -5.6819559380006D+00
266  2.6500000000000D+00 -5.6605136344582D+00
267  2.6600000000000D+00 -5.6392280148263D+00
268  2.6700000000000D+00 -5.6180976474699D+00
269  2.6800000000000D+00 -5.5971211376081D+00
270  2.6900000000000D+00 -5.5762971386541D+00
271  2.7000000000000D+00 -5.5556243354977D+00
272  2.7100000000000D+00 -5.5351014428356D+00
273  2.7200000000000D+00 -5.5147271985348D+00
274  2.7300000000000D+00 -5.4945003610317D+00
275  2.7400000000000D+00 -5.4744197059750D+00
276  2.7500000000000D+00 -5.4544840224256D+00
277  2.7600000000000D+00 -5.4346921094986D+00
278  2.7700000000000D+00 -5.4150427730824D+00
279  2.7800000000000D+00 -5.3955348229563D+00
280  2.7900000000000D+00 -5.3761670699327D+00
281  2.8000000000000D+00 -5.3569383237124D+00
282  2.8100000000000D+00 -5.3378473907965D+00
283  2.8200000000000D+00 -5.3188930724214D+00
284  2.8300000000000D+00 -5.3000741632833D+00
285  2.8400000000000D+00 -5.2813894503598D+00
286  2.8500000000000D+00 -5.2628377118681D+00
287  2.8600000000000D+00 -5.2444177166499D+00
288  2.8700000000000D+00 -5.2261282239797D+00
289  2.8800000000000D+00 -5.2079679835056D+00
290  2.8900000000000D+00 -5.1899357352488D+00
291  2.9000000000000D+00 -5.1720302102988D+00
292  2.9100000000000D+00 -5.1542501314780D+00
293  2.9200000000000D+00 -5.1365942141538D+00
294  2.9300000000000D+00 -5.1190611673918D+00
295  2.9400000000000D+00 -5.1016496952677D+00
296  2.9500000000000D+00 -5.0843584982795D+00
297  2.9600000000000D+00 -5.0671862748812D+00
298  2.9700000000000D+00 -5.0501317231671D+00
299  2.9800000000000D+00 -5.0331935425861D+00
300  2.9900000000000D+00 -5.0163704358039D+00
301  3.0000000000000D+00 -4.9996611105024D+00
302  3.0100000000000D+00 -4.9830642811945D+00
303  3.0200000000000D+00 -4.9665786710306D+00
304  3.0300000000000D+00 -4.9502030138081D+00
305  3.0400000000000D+00 -4.9339360555047D+00
306  3.0500000000000D+00 -4.9177765559770D+00
307  3.0600000000000D+00 -4.9017232906780D+00
308  3.0700000000000D+00 -4.8857750521851D+00
309  3.0800000000000D+00 -4.8699306514404D+00
310  3.0900000000000D+00 -4.8541889189807D+00
311  3.1000000000000D+00 -4.8385487063682D+00
312  3.1100000000000D+00 -4.8230088869430D+00
313  3.1200000000000D+00 -4.8075683566569D+00
314  3.1300000000000D+00 -4.7922260347418D+00
315  3.1400000000000D+00 -4.7769808645443D+00
316  3.1500000000000D+00 -4.7618318135834D+00
317  3.1600000000000D+00 -4.7467778738359D+00
318  3.1700000000000D+00 -4.7318180618885D+00
319  3.1800000000000D+00 -4.7169514189602D+00
320  3.1900000000000D+00 -4.7021770105182D+00
321  3.2000000000000D+00 -4.6874939259574D+00
322  3.2100000000000D+00 -4.6729012782451D+00
323  3.2200000000000D+00 -4.6583982033045D+00
324  3.2300000000000D+00 -4.6439838592603D+00
325  3.2400000000000D+00 -4.6296574256609D+00
326  3.2500000000000D+00 -4.6154181026705D+00
327  3.2600000000000D+00 -4.6012651100790D+00
328  3.2700000000000D+00 -4.5871976862901D+00
329  3.2800000000000D+00 -4.5732150872862D+00
330  3.2900000000000D+00 -4.5593165854811D+00
331  3.3000000000000D+00 -4.5455014686501D+00
332  3.3100000000000D+00 -4.5317690387936D+00
333  3.3200000000000D+00 -4.5181186110611D+00
334  3.3300000000000D+00 -4.5045495124215D+00
335  3.3400000000000D+00 -4.4910610807619D+00
336  3.3500000000000D+00 -4.4776526637763D+00
337  3.3600000000000D+00 -4.4643236180297D+00
338  3.3700000000000D+00 -4.4510733076373D+00
339  3.3800000000000D+00 -4.4379011036779D+00
340  3.3900000000000D+00 -4.4248063832549D+00
341  3.4000000000000D+00 -4.4117885288189D+00
342  3.4100000000000D+00 -4.3988469270531D+00
343  3.4200000000000D+00 -4.3859809686206D+00
344  3.4300000000000D+00 -4.3731900475218D+00
345  3.4400000000000D+00 -4.3604735607163D+00
346  3.4500000000000D+00 -4.3478309073773D+00
347  3.4600000000000D+00 -4.3352614888934D+00
348  3.4700000000000D+00 -4.3227647085884D+00
349  3.4800000000000D+00 -4.3103399716179D+00
350  3.4900000000000D+00 -4.2979866846717D+00
351  3.5000000000000D+00 -4.2857042561183D+00
352  3.5100000000000D+00 -4.2734920960661D+00
353  3.5200000000000D+00 -4.2613496164721D+00
354  3.5300000000000D+00 -4.2492762312447D+00
355  3.5400000000000D+00 -4.2372713564721D+00
356  3.5500000000000D+00 -4.2253344106990D+00
357  3.5600000000000D+00 -4.2134648151808D+00
358  3.5700000000000D+00 -4.2016619942112D+00
359  3.5800000000000D+00 -4.1899253754694D+00
360  3.5900000000000D+00 -4.1782543903050D+00
361  3.6000000000000D+00 -4.1666484740888D+00
362  3.6100000000000D+00 -4.1551070665193D+00
363  3.6200000000000D+00 -4.1436296121715D+00
364  3.6300000000000D+00 -4.1322155605871D+00
365  3.6400000000000D+00 -4.1208643666509D+00
366  3.6500000000000D+00 -4.1095754907918D+00
367  3.6600000000000D+00 -4.0983483995344D+00
368  3.6700000000000D+00 -4.0871825655099D+00
369  3.6800000000000D+00 -4.0760774676659D+00
370  3.6900000000000D+00 -4.0650325914181D+00
371  3.7000000000000D+00 -4.0540474288923D+00
372  3.7100000000000D+00 -4.0431214790893D+00
373  3.7200000000000D+00 -4.0322542477872D+00
374  3.7300000000000D+00 -4.0214452476424D+00
375  3.7400000000000D+00 -4.0106939981204D+00
376  3.7500000000000D+00 -4.0000000257415D+00
377  3.7600000000000D+00 -3.9893628637572D+00
378  3.7700000000000D+00 -3.9787820521425D+00
379  3.7800000000000D+00 -3.9682571374726D+00
380  3.7900000000000D+00 -3.9577876728288D+00
381  3.8000000000000D+00 -3.9473732176426D+00
382  3.8100000000000D+00 -3.9370133374950D+00
383  3.8200000000000D+00 -3.9267076039454D+00
384  3.8300000000000D+00 -3.9164555943583D+00
385  3.8400000000000D+00 -3.9062568916248D+00
386  3.8500000000000D+00 -3.8961110840288D+00
387  3.8600000000000D+00 -3.8860177650149D+00
388  3.8700000000000D+00 -3.8759765330178D+00
389  3.8800000000000D+00 -3.8659869911720D+00
390  3.8900000000000D+00 -3.8560487470513D+00
391  3.9000000000000D+00 -3.8461614126327D+00
392  3.9100000000000D+00 -3.8363246040560D+00
393  3.9200000000000D+00 -3.8265379414563D+00
394  3.9300000000000D+00 -3.8168010487715D+00
395  3.9400000000000D+00 -3.8071135536054D+00
396  3.9500000000000D+00 -3.7974750870835D+00
397  3.9600000000000D+00 -3.7878852836886D+00
398  3.9700000000000D+00 -3.7783437809327D+00
399  3.9800000000000D+00 -3.7688502201506D+00
400  3.9900000000000D+00 -3.7594042454133D+00
401  4.0000000000000D+00 -3.7500055037135D+00
402  4.0100000000000D+00 -3.7406536458001D+00
403  4.0200000000000D+00 -3.7313483249095D+00
404  4.0300000000000D+00 -3.7220891937012D+00
405  4.0400000000000D+00 -3.7128759097332D+00
406  4.0500000000000D+00 -3.7037081339004D+00
407  4.0600000000000D+00 -3.6945855269516D+00
408  4.0700000000000D+00 -3.6855077585963D+00
409  4.0800000000000D+00 -3.6764745064894D+00
410  4.0900000000000D+00 -3.6674854479043D+00
411  4.1000000000000D+00 -3.6585402625377D+00
412  4.1100000000000D+00 -3.6496386386409D+00
413  4.1200000000000D+00 -3.6407802538832D+00
414  4.1300000000000D+00 -3.6319647856450D+00
415  4.1400000000000D+00 -3.6231919169343D+00
416  4.1500000000000D+00 -3.6144613334793D+00
417  4.1600000000000D+00 -3.6057727180583D+00
418  4.1700000000000D+00 -3.5971257697324D+00
419  4.1800000000000D+00 -3.5885201909867D+00
420  4.1900000000000D+00 -3.5799556857996D+00
421  4.2000000000000D+00 -3.5714319617063D+00
422  4.2100000000000D+00 -3.5629487322300D+00
423  4.2200000000000D+00 -3.5545057082704D+00
424  4.2300000000000D+00 -3.5461026039039D+00
425  4.2400000000000D+00 -3.5377391367797D+00
426  4.2500000000000D+00 -3.5294150271290D+00
427  4.2600000000000D+00 -3.5211299974363D+00
428  4.2700000000000D+00 -3.5128837733280D+00
429  4.2800000000000D+00 -3.5046760829709D+00
430  4.2900000000000D+00 -3.4965066569116D+00
431  4.3000000000000D+00 -3.4883752281841D+00
432  4.3100000000000D+00 -3.4802815322210D+00
433  4.3200000000000D+00 -3.4722253070081D+00
434  4.3300000000000D+00 -3.4642062929895D+00
435  4.3400000000000D+00 -3.4562242329568D+00
436  4.3500000000000D+00 -3.4482788720666D+00
437  4.3600000000000D+00 -3.4403699578167D+00
438  4.3700000000000D+00 -3.4324972400119D+00
439  4.3800000000000D+00 -3.4246604707343D+00
440  4.3900000000000D+00 -3.4168594043281D+00
441  4.4000000000000D+00 -3.4090937973701D+00
442  4.4100000000000D+00 -3.4013634086443D+00
443  4.4200000000000D+00 -3.3936679991168D+00
444  4.4300000000000D+00 -3.3860073319116D+00
445  4.4400000000000D+00 -3.3783811722862D+00
446  4.4500000000000D+00 -3.3707892876076D+00
447  4.4600000000000D+00 -3.3632314473286D+00
448  4.4700000000000D+00 -3.3557074229648D+00
449  4.4800000000000D+00 -3.3482169880716D+00
450  4.4900000000000D+00 -3.3407599182213D+00
451  4.5000000000000D+00 -3.3333359909809D+00
452  4.5100000000000D+00 -3.3259449858900D+00
453  4.5200000000000D+00 -3.3185866844389D+00
454  4.5300000000000D+00 -3.3112608700473D+00
455  4.5400000000000D+00 -3.3039673280428D+00
456  4.5500000000000D+00 -3.2967058456404D+00
457  4.5600000000000D+00 -3.2894762119211D+00
458  4.5700000000000D+00 -3.2822782178125D+00
459  4.5800000000000D+00 -3.2751116560676D+00
460  4.5900000000000D+00 -3.2679763212458D+00
461  4.6000000000000D+00 -3.2608720096928D+00
462  4.6100000000000D+00 -3.2537985195213D+00
463  4.6200000000000D+00 -3.2467556505920D+00
464  4.6300000000000D+00 -3.2397432044946D+00
465  4.6400000000000D+00 -3.2327609845294D+00
466  4.6500000000000D+00 -3.2258087956887D+00
467  4.6600000000000D+00 -3.2188864446387D+00
468  4.6700000000000D+00 -3.2119937397016D+00
469  4.6800000000000D+00 -3.2051304908380D+00
470  4.6900000000000D+00 -3.1982965096291D+00
471  4.7000000000000D+00 -3.1914916092600D+00
472  4.7100000000000D+00 -3.1847156045023D+00
473  4.7200000000000D+00 -3.1779683116974D+00
474  4.7300000000000D+00 -3.1712495487398D+00
475  4.7400000000000D+00 -3.1645591350608D+00
476  4.7500000000000D+00 -3.1578968916126D+00
477  4.7600000000000D+00 -3.1512626408520D+00
478  4.7700000000000D+00 -3.1446562067246D+00
479  4.7800000000000D+00 -3.1380774146495D+00
480  4.7900000000000D+00 -3.1315260915035D+00
481  4.8000000000000D+00 -3.1250020656064D+00
482  4.8100000000000D+00 -3.1185051667054D+00
483  4.8200000000000D+00 -3.1120352259608D+00
484  4.8300000000000D+00 -3.1055920759312D+00
485  4.8400000000000D+00 -3.0991755505589D+00
486  4.8500000000000D+00 -3.0927854851559D+00
487  4.8600000000000D+00 -3.0864217163896D+00
488  4.8700000000000D+00 -3.0800840822689D+00
489  4.8800000000000D+00 -3.0737724221305D+00
490  4.8900000000000D+00 -3.0674865766254D+00
491  4.9000000000000D+00 -3.0612263877053D+00
492  4.9100000000000D+00 -3.0549916986096D+00
493  4.9200000000000D+00 -3.0487823538520D+00
494  4.9300000000000D+00 -3.0425981992079D+00
495  4.9400000000000D+00 -3.0364390817015D+00
496  4.9500000000000D+00 -3.0303048495930D+00
497  4.9600000000000D+00 -3.0241953523665D+00
498  4.9700000000000D+00 -3.0181104407174D+00
499  4.9800000000000D+00 -3.0120499665403D+00
500  4.9900000000000D+00 -3.0060137829171D+00
501  5.0000000000000D+00 -3.0000017441049D+00
502  5.0100000000000D+00 -2.9940137055246D+00
503  5.0200000000000D+00 -2.9880495237491D+00
504  5.0300000000000D+00 -2.9821090564916D+00
505  5.0400000000000D+00 -2.9761921625948D+00
506  5.0500000000000D+00 -2.9702987020194D+00
507  5.0600000000000D+00 -2.9644285358332D+00
508  5.0700000000000D+00 -2.9585815262001D+00
509  5.0800000000000D+00 -2.9527575363692D+00
510  5.0900000000000D+00 -2.9469564306642D+00
511  5.1000000000000D+00 -2.9411780744731D+00
512  5.1100000000000D+00 -2.9354223342375D+00
513  5.1200000000000D+00 -2.9296890774426D+00
514  5.1300000000000D+00 -2.9239781726065D+00
515  5.1400000000000D+00 -2.9182894892708D+00
516  5.1500000000000D+00 -2.9126228979902D+00
517  5.1600000000000D+00 -2.9069782703228D+00
518  5.1700000000000D+00 -2.9013554788206D+00
519  5.1800000000000D+00 -2.8957543970197D+00
520  5.1900000000000D+00 -2.8901748994307D+00
521  5.2000000000000D+00 -2.8846168615297D+00
522  5.2100000000000D+00 -2.8790801597488D+00
523  5.2200000000000D+00 -2.8735646714666D+00
524  5.2300000000000D+00 -2.8680702750001D+00
525  5.2400000000000D+00 -2.8625968495948D+00
526  5.2500000000000D+00 -2.8571442754162D+00
527  5.2600000000000D+00 -2.8517124335414D+00
528  5.2700000000000D+00 -2.8463012059496D+00
529  5.2800000000000D+00 -2.8409104755146D+00
530  5.2900000000000D+00 -2.8355401259955D+00
531  5.3000000000000D+00 -2.8301900420289D+00
532  5.3100000000000D+00 -2.8248601091202D+00
533  5.3200000000000D+00 -2.8195502136357D+00
534  5.3300000000000D+00 -2.8142602427946D+00
535  5.3400000000000D+00 -2.8089900846608D+00
536  5.3500000000000D+00 -2.8037396281350D+00
537  5.3600000000000D+00 -2.7985087629471D+00
538  5.3700000000000D+00 -2.7932973796484D+00
539  5.3800000000000D+00 -2.7881053696039D+00
540  5.3900000000000D+00 -2.7829326249845D+00
541  5.4000000000000D+00 -2.7777790387604D+00
542  5.4100000000000D+00 -2.7726445046925D+00
543  5.4200000000000D+00 -2.7675289173261D+00
544  5.4300000000000D+00 -2.7624321719834D+00
545  5.4400000000000D+00 -2.7573541647560D+00
546  5.4500000000000D+00 -2.7522947924982D+00
547  5.4600000000000D+00 -2.7472539528201D+00
548  5.4700000000000D+00 -2.7422315440803D+00
549  5.4800000000000D+00 -2.7372274653794D+00
550  5.4900000000000D+00 -2.7322416165531D+00
551  5.5000000000000D+00 -2.7272738981656D+00
552  5.5100000000000D+00 -2.7223242115029D+00
553  5.5200000000000D+00 -2.7173924585663D+00
554  5.5300000000000D+00 -2.7124785420661D+00
555  5.5400000000000D+00 -2.7075823654147D+00
556  5.5500000000000D+00 -2.7027038327208D+00
557  5.5600000000000D+00 -2.6978428487832D+00
558  5.5700000000000D+00 -2.6929993190839D+00
559  5.5800000000000D+00 -2.6881731497827D+00
560  5.5900000000000D+00 -2.6833642477109D+00
561  5.6000000000000D+00 -2.6785725203651D+00
562  5.6100000000000D+00 -2.6737978759016D+00
563  5.6200000000000D+00 -2.6690402231303D+00
564  5.6300000000000D+00 -2.6642994715090D+00
565  5.6400000000000D+00 -2.6595755311377D+00
566  5.6500000000000D+00 -2.6548683127528D+00
567  5.6600000000000D+00 -2.6501777277214D+00
568  5.6700000000000D+00 -2.6455036880360D+00
569  5.6800000000000D+00 -2.6408461063089D+00
570  5.6900000000000D+00 -2.6362048957666D+00
571  5.7000000000000D+00 -2.6315799702445D+00
572  5.7100000000000D+00 -2.6269712441818D+00
573  5.7200000000000D+00 -2.6223786326159D+00
574  5.7300000000000D+00 -2.6178020511771D+00
575  5.7400000000000D+00 -2.6132414160840D+00
576  5.7500000000000D+00 -2.6086966441377D+00
577  5.7600000000000D+00 -2.6041676527172D+00
578  5.7700000000000D+00 -2.5996543597743D+00
579  5.7800000000000D+00 -2.5951566838285D+00
580  5.7900000000000D+00 -2.5906745439623D+00
581  5.8000000000000D+00 -2.5862078598161D+00
582  5.8100000000000D+00 -2.5817565515836D+00
583  5.8200000000000D+00 -2.5773205400071D+00
584  5.8300000000000D+00 -2.5728997463725D+00
585  5.8400000000000D+00 -2.5684940925050D+00
586  5.8500000000000D+00 -2.5641035007643D+00
587  5.8600000000000D+00 -2.5597278940399D+00
588  5.8700000000000D+00 -2.5553671957468D+00
589  5.8800000000000D+00 -2.5510213298212D+00
590  5.8900000000000D+00 -2.5466902207155D+00
591  5.9000000000000D+00 -2.5423737933946D+00
592  5.9100000000000D+00 -2.5380719733311D+00
593  5.9200000000000D+00 -2.5337846865012D+00
594  5.9300000000000D+00 -2.5295118593803D+00
595  5.9400000000000D+00 -2.5252534189390D+00
596  5.9500000000000D+00 -2.5210092926389D+00
597  5.9600000000000D+00 -2.5167794084283D+00
598  5.9700000000000D+00 -2.5125636947384D+00
599  5.9800000000000D+00 -2.5083620804790D+00
600  5.9900000000000D+00 -2.5041744950347D+00
1  0.0000000000000D+00  6.4290396266716D+01  1.2889955769424D-10 -2.1903979756791D+02  6.7992437493558D-06  2.0966155221688D+03
2  1.0000000000000D-02  6.4279445150425D+01 -2.1900485752631D+00 -2.1893498267852D+02  2.0960358892878D+01  2.0950085095323D+03
3  2.0000000000000D-02  6.4246602281540D+01 -4.3780013759359D+00 -2.1862069495806D+02  4.1889338505204D+01  2.0902895170875D+03
4  3.0000000000000D-02  6.4191899084974D+01 -6.5617657653500D+00 -2.1809740494155D+02  6.2755609087306D+01  2.0824521694984D+03
5  4.0000000000000D-02  6.4115387883204D+01 -8.7392553765073D+00 -2.1736589582087D+02  8.3527973103240D+01  2.0715057805156D+03
6  5.0000000000000D-02  6.4017141818020D+01 -1.0908393231435D+01 -2.1642726190158D+02  1.0417541827834D+02  2.0574703789382D+03
7  6.0000000000000D-02  6.3897254741119D+01 -1.3067114842052D+01 -2.1528290644508D+02  1.2466717655482D+02  2.0403731911199D+03
8  7.0000000000000D-02  6.3755841073801D+01 -1.5213371286398D+01 -2.1393453890347D+02  1.4497278725803D+02  2.0202471494656D+03
9  8.0000000000000D-02  6.3593035636049D+01 -1.7345132254215D+01 -2.1238417155413D+02  1.6506215597665D+02  1.9971319963628D+03
10  9.0000000000000D-02  6.3408993445337D+01 -1.9460389055889D+01 -2.1063411554043D+02  1.8490561373852D+02  1.9710730499361D+03
11  1.0000000000000D-01  6.3203889485551D+01 -2.1557157588892D+01 -2.0868697632993D+02  2.0447397429503D+02  1.9421215298993D+03
12  1.1000000000000D-01  6.2977918446487D+01 -2.3633481255910D+01 -2.0654564859940D+02  2.2373859127087D+02  1.9103342520367D+03
13  1.2000000000000D-01  6.2731294434432D+01 -2.5687433829029D+01 -2.0421331055946D+02  2.4267141341504D+02  1.8757733878892D+03
14  1.3000000000000D-01  6.2464250654390D+01 -2.7717122254408D+01 -2.0169341773268D+02  2.6124503848255D+02  1.8385065296471D+03
15  1.4000000000000D-01  6.2177039064591D+01 -2.9720689392066D+01 -1.9898969619920D+02  2.7943276580069D+02  1.7986063762738D+03
16  1.5000000000000D-01  6.1869930003940D+01 -3.1696316685530D+01 -1.9610613532647D+02  2.9720864690112D+02  1.7561506472978D+03
17  1.6000000000000D-01  6.1543211793145D+01 -3.3642226756269D+01 -1.9304698000006D+02  3.1454753461850D+02  1.7112218427158D+03
18  1.7000000000000D-01  6.1197190310303D+01 -3.5556685918021D+01 -1.8981672237409D+02  3.3142513011580D+02  1.6639070925322D+03
19  1.8000000000000D-01  6.0832188541749D+01 -3.7438006606298D+01 -1.8642009316062D+02  3.4781802797298D+02  1.6142979254743D+03
20  1.9000000000000D-01  6.0448546109066D+01 -3.9284549718573D+01 -1.8286205247861D+02  3.6370375921258D+02  1.5624900611644D+03
21  2.0000000000000D-01  6.0046618773152D+01 -4.1094726860837D+01 -1.7914778028395D+02  3.7906083203847D+02  1.5085831776353D+03
22  2.1000000000000D-01  5.9626777916307D+01 -4.2867002496456D+01 -1.7528266640307D+02  3.9386877035805D+02  1.4526806928553D+03
23  2.2000000000000D-01  5.9189410003336D+01 -4.4599895993482D+01 -1.7127230019334D+02  4.0810814989512D+02  1.3948895157109D+03
24  2.3000000000000D-01  5.8734916022704D+01 -4.6291983566797D+01 -1.6712245985448D+02  4.2176063185655D+02  1.3353197928449D+03
25  2.4000000000000D-01  5.8263710908808D+01 -4.7941900111734D+01 -1.6283910141589D+02  4.3480899408322D+02  1.2740846590320D+03
26  2.5000000000000D-01  5.7776222946463D+01 -4.9548340926056D+01 -1.5842834742530D+02  4.4723715960281D+02  1.2112999748851D+03
27  2.6000000000000D-01  5.7272893158753D+01 -5.1110063317437D+01 -1.5389647536508D+02  4.5903022255694D+02  1.1470840561719D+03
28  2.7000000000000D-01  5.6754174679374D+01 -5.2625888093853D+01 -1.4924990582279D+02  4.7017447141235D+02  1.0815574066253D+03
29  2.8000000000000D-01  5.6220532110677D+01 -5.4094700934565D+01 -1.4449519044316D+02  4.8065740945030D+02  1.0148424395095D+03
30  2.9000000000000D-01  5.5672440868608D+01 -5.5515453639642D+01 -1.3963899968908D+02  4.9046777247747D+02  9.4706320003468D+02
31  3.0000000000000D-01  5.5110386515764D+01 -5.6887165256262D+01 -1.3468811043945D+02  4.9959554373771D+02  8.7834508318274D+02
32  3.1000000000000D-01  5.4534864083807D+01 -5.8208923080278D+01 -1.2964939345195D+02  5.0803196600319D+02  8.0881455190023D+02
33  3.2000000000000D-01  5.3946377386499D+01 -5.9479883531870D+01 -1.2452980071922D+02  5.1576955082426D+02  7.3859885219941D+02
34  3.3000000000000D-01  5.3345438324601D+01 -6.0699272904336D+01 -1.1933635274656D+02  5.2280208494501D+02  6.6782572929740D+02
35  3.4000000000000D-01  5.2732566183939D+01 -6.1866387985383D+01 -1.1407612577980D+02  5.2912463387469D+02  5.9662314371191D+02
36  3.5000000000000D-01  5.2108286927876D+01 -6.2980596550576D+01 -1.0875623901160D+02  5.3473354262913D+02  5.2511898935225D+02
37  3.6000000000000D-01  5.1473132485507D+01 -6.4041337728851D+01 -1.0338384179441D+02  5.3962643365364D+02  4.5344081201027D+02
38  3.7000000000000D-01  5.0827640036824D+01 -6.5048122240311D+01 -9.7966100888162D+01  5.4380220196174D+02  3.8171553249251D+02
39  3.8000000000000D-01  5.0172351296151D+01 -6.6000532506787D+01 -9.2510187770525D+01  5.4726100749841D+02  3.1006917213869D+02
40  3.9000000000000D-01  4.9507811795097D+01 -6.6898222635933D+01 -8.7023266037012D+01  5.5000426479341D+02  2.3862658101259D+02
41  4.0000000000000D-01  4.8834570166304D+01 -6.7740918279879D+01 -8.1512478918166D+01  5.5203462992143D+02  1.6751117436100D+02
42  4.1000000000000D-01  4.8153177429225D+01 -6.8528416369755D+01 -7.5984936940222D+01  5.5335598484078D+02  9.6844670860034D+01
43  4.2000000000000D-01  4.7464186279171D+01 -6.9260584727647D+01 -7.0447705755362D+01  5.5397341915304D+02  2.6746838762690D+01
44  4.3000000000000D-01  4.6768150380850D+01 -6.9937361557809D+01 -6.4907794166941D+01  5.5389320935901D+02 -4.2664751549378D+01
45  4.4000000000000D-01  4.6065623667580D+01 -7.0558754819210D+01 -5.9372142374452D+01  5.5312279566768D+02 -1.1127496740262D+02
46  4.5000000000000D-01  4.5357159647369D+01 -7.1124841481721D+01 -5.3847610462216D+01  5.5167075644997D+02 -1.7897134776018D+02
47  4.6000000000000D-01  4.4643310716998D+01 -7.1635766668511D+01 -4.8340967155121D+01  5.4954678039863D+02 -2.4564432574792D+02
48  4.7000000000000D-01  4.3924627485239D+01 -7.2091742687431D+01 -4.2858878863740D+01  5.4676163650053D+02 -3.1118744459709D+02
49  4.8000000000000D-01  4.3201658106304D+01 -7.2493047954381D+01 -3.7407899040373D+01  5.4332714189429D+02 -3.7549756402699D+02
50  4.9000000000000D-01  4.2474947624589D+01 -7.2840025811879D+01 -3.1994457866647D+01  5.3925612772496D+02 -4.3847505515680D+02
51  5.0000000000000D-01  4.1745037331730D+01 -7.3133083246252D+01 -2.6624852292183D+01  5.3456240308348D+02 -5.0002398771073D+02
52  5.1000000000000D-01  4.1012464136998D+01 -7.3372689507038D+01 -2.1305236443013D+01  5.2926071714195D+02 -5.6005230349459D+02
53  5.2000000000000D-01  4.0277759951956D+01 -7.3559374632399D+01 -1.6041612417152D+01  5.2336671960154D+02 -6.1847198253284D+02
54  5.3000000000000D-01  3.9541451090325D+01 -7.3693727884496D+01 -1.0839821483850D+01  5.1689691953226D+02 -6.7519919388392D+02
55  5.4000000000000D-01  3.8804057683930D+01 -7.3776396098937D+01 -5.7055357016980D+00  5.0986864277504D+02 -7.3015443852673D+02
56  5.5000000000000D-01  3.8066093115554D+01 -7.3808081952555D+01 -6.4424996978482D-01  5.0229998795841D+02 -7.8326267710439D+02
57  5.6000000000000D-01  3.7328063469515D+01 -7.3789542153929D+01  4.3387254752480D+00  4.9420978130822D+02 -8.3445344918291D+02
58  5.7000000000000D-01  3.6590467000701D+01 -7.3721585561141D+01  9.2382721044009D+00  4.8561753032791D+02 -8.8366098076572D+02
59  5.8000000000000D-01  3.5853793622770D+01 -7.3605071231423D+01  1.4049469673484D+01  4.7654337650947D+02 -9.3082423597881D+02
60  5.9000000000000D-01  3.5118524416178D+01 -7.3440906407408D+01  1.8767602323017D+01  4.6700804649501D+02 -9.7588681808471D+02
61  6.0000000000000D-01  3.4385131156639D+01 -7.3230044444831D+01  2.3388164189664D+01  4.5703280997889D+02 -1.0187994392974D+03
62  6.1000000000000D-01  3.3654075864581D+01 -7.2973482686659D+01  2.7906864510660D+01  4.4663939384692D+02 -1.0595112396360D+03
63  6.2000000000000D-01  3.2925810376113D+01 -7.2672260288899D+01  3.2319632322333D+01  4.3585004717133D+02 -1.0979850895153D+03
64  6.3000000000000D-01  3.2200775935957D+01 -7.2327455997875D+01  3.6622620569950D+01  4.2468726723246D+02 -1.1341862435340D+03
65  6.4000000000000D-01  3.1479402812768D+01 -7.1940185900717D+01  4.0812209483018D+01  4.1317402573651D+02 -1.1680768778312D+03
66  6.5000000000000D-01  3.0762109937194D+01 -7.1511601128595D+01  4.4885010084466D+01  4.0133349531760D+02 -1.1996378301556D+03
67  6.6000000000000D-01  3.0049304562996D+01 -7.1042885539069D+01  4.8837866539135D+01  3.8918911691032D+02 -1.2288443154154D+03
68  6.7000000000000D-01  2.9341381951481D+01 -7.0535253373179D+01  5.2667858307710D+01  3.7676450817661D+02 -1.2556814327112D+03
69  6.8000000000000D-01  2.8638725079461D+01 -6.9989946893810D+01  5.6372301770587D+01  3.6408342286954D+02 -1.2801382861780D+03
70  6.9000000000000D-01  2.7941704370903D+01 -6.9408234010859D+01  5.9948751292439D+01  3.5116969693662D+02 -1.3022089378680D+03
71  7.0000000000000D-01  2.7250677452365D+01 -6.8791405897929D+01  6.3394999818934D+01  3.3804720374350D+02 -1.3218918826065D+03
72  7.1000000000000D-01  2.6565988932299D+01 -6.8140774605508D+01  6.6709079022917D+01  3.2473980503193D+02 -1.3391912559522D+03
73  7.2000000000000D-01  2.5887970204207D+01 -6.7457670675112D+01  6.9889258895426D+01  3.1127129576805D+02 -1.3541156336410D+03
74  7.3000000000000D-01  2.5216939273639D+01 -6.6743440760265D+01  7.2934046889957D+01  2.9766536681046D+02 -1.3666778442131D+03
75  7.4000000000000D-01  2.4553200608926D+01 -6.5999445257690D+01  7.5842186637421D+01  2.8394555300555D+02 -1.3768959657721D+03
76  7.5000000000000D-01  2.3897045015526D+01 -6.5227055954321D+01  7.8612656138985D+01  2.7013518770642D+02 -1.3847921707207D+03
77  7.6000000000000D-01  2.3248749533809D+01 -6.4427653694235D+01  8.1244665553960D+01  2.5625736161437D+02 -1.3903929088950D+03
78  7.7000000000000D-01  2.2608577360047D+01 -6.3602626070007D+01  8.3737654551047D+01  2.4233487845355D+02 -1.3937291094513D+03
79  7.8000000000000D-01  2.1976777790360D+01 -6.2753365142636D+01  8.6091289219794D+01  2.2839021200416D+02 -1.3948356675346D+03
80  7.9000000000000D-01  2.1353586187290D+01 -6.1881265194546D+01  8.8305458580304D+01  2.1444546865553D+02 -1.3937512885356D+03
81  8.0000000000000D-01  2.0739223968675D+01 -6.0987720519222D+01  9.0380270716269D+01  2.0052234740953D+02 -1.3905186782510D+03
82  8.1000000000000D-01  2.0133898618423D+01 -6.0074123251661D+01  9.2316048501780D+01  1.8664210203220D+02 -1.3851841038306D+03
83  8.2000000000000D-01  1.9537803718755D+01 -5.9141861243266D+01  9.4113324981406D+01  1.7282550671736D+02 -1.3777972250579D+03
84  8.3000000000000D-01  1.8951119003473D+01 -5.8192315984713D+01  9.5772838400019D+01  1.5909282219651D+02 -1.3684110501330D+03
85  8.4000000000000D-01  1.8374010431739D+01 -5.7226860580161D+01  9.7295526907830D+01  1.4546376302804D+02 -1.3570817833469D+03
86  8.5000000000000D-01  1.7806630281844D+01 -5.6246857776017D+01  9.8682522939222D+01  1.3195746701791D+02 -1.3438684639963D+03
87  8.6000000000000D-01  1.7249117264399D+01 -5.5253658047432D+01  9.9935147309925D+01  1.1859246823074D+02 -1.3288328809085D+03
88  8.7000000000000D-01  1.6701596654369D+01 -5.4248597745086D+01  1.0105490304271D+02  1.0538666895798D+02 -1.3120395154305D+03
89  8.8000000000000D-01  1.6164180441321D+01 -5.3232997305171D+01  1.0204346891671D+02  9.2357314964677D+01 -1.2935551118473D+03
90  8.9000000000000D-01  1.5636967497244D+01 -5.2208159525022D+01  1.0290269279770D+02  7.9520974008195D+01 -1.2734485834128D+03
91  9.0000000000000D-01  1.5120043761278D+01 -5.1175367906489D+01  1.0363458474764D+02  6.6893513955342D+01 -1.2517909204126D+03
92  9.1000000000000D-01  1.4613482440665D+01 -5.0135885069327D+01  1.0424130992627D+02  5.4490083782210D+01 -1.2286548587846D+03
93  9.2000000000000D-01  1.4117344227200D+01 -4.9090951236431D+01  1.0472518132066D+02  4.2325097344715D+01 -1.2041146722264D+03
94  9.3000000000000D-01  1.3631677528472D+01 -4.8041782792570D+01  1.0508865231843D+02  3.0412218567843D+01 -1.1782460538988D+03
95  9.4000000000000D-01  1.3156518713134D+01 -4.6989570918115D+01  1.0533430914066D+02  1.8764348093959D+01 -1.1511259222971D+03
96  9.5000000000000D-01  1.2691892369468D+01 -4.5935480299051D+01  1.0546486315157D+02  7.3936123381220D+00 -1.1228321551741D+03
97  9.6000000000000D-01  1.2237811576450D+01 -4.4880647914416D+01  1.0548314307199D+02 -3.6886449614110D+00 -1.0934433900278D+03
98  9.7000000000000D-01  1.1794278186561D+01 -4.3826181901990D+01  1.0539208711798D+02 -1.4471869627133D+01 -1.0630388853473D+03
99  9.8000000000000D-01  1.1361283119540D+01 -4.2773160502908D+01  1.0519473507623D+02 -2.4946302456369D+01 -1.0316983252500D+03
100  9.9000000000000D-01  1.0938806666299D+01 -4.1722631085775D+01  1.0489422033677D+02 -3.5102982180756D+01 -9.9950158070715D+02
101  1.0000000000000D+00  1.0526818802192D+01 -4.0675609250540D+01  1.0449376190847D+02 -4.4933746407351D+01 -9.6652852948646D+02
102  1.0100000000000D+00  1.0125279508851D+01 -3.9633078012259D+01  1.0399665643174D+02 -5.4431230886441D+01 -9.3285889797994D+02
103  1.0200000000000D+00  9.7341391037851D+00 -3.8595987064643D+01  1.0340627020812D+02 -6.3588867167193D+01 -8.9857208777042D+02
104  1.0300000000000D+00  9.3533385769425D+00 -3.7565252123183D+01  1.0272603126150D+02 -7.2400878371633D+01 -8.6374697513267D+02
105  1.0400000000000D+00  8.9828099334474D+00 -3.6541754347400D+01  1.0195942145136D+02 -8.0862272991755D+01 -8.2846172692222D+02
106  1.0500000000000D+00  8.6224765417212D+00 -3.5526339841649D+01  1.0110996865800D+02 -8.8968836981112D+01 -7.9279366069626D+02
107  1.0600000000000D+00  8.2722534862062D+00 -3.4519819233617D+01  1.0018123905233D+02 -9.6717124678464D+01 -7.5681909621624D+02
108  1.0700000000000D+00  7.9320479239190D+00 -3.3522967329674D+01  9.9176829464446D+01 -1.0410444787294D+02 -7.2061317665845D+02
109  1.0800000000000D+00  7.6017594440708D+00 -3.2536522845953D+01  9.8100359870982D+01 -1.1112886324430D+02 -6.8424971477373D+02
110  1.0900000000000D+00  7.2812804300032D+00 -3.1561188213894D+01  9.6955466015255D+01 -1.1778915839275D+02 -6.4780106225571D+02
111  1.1000000000000D+00  6.9704964227031D+00 -3.0597629458880D+01  9.5745792172574D+01 -1.2408483660955D+02 -6.1133798361137D+02
112  1.1100000000000D+00  6.6692864851708D+00 -2.9646476150427D+01  9.4474984075521D+01 -1.3001610034903D+02 -5.7492952517233D+02
113  1.1200000000000D+00  6.3775235669355D+00 -2.8708321422281D+01  9.3146682010005D+01 -1.3558383338735D+02 -5.3864288210106D+02
114  1.1300000000000D+00  6.0950748680281D+00 -2.7783722060638D+01  9.1764514096555D+01 -1.4078958171902D+02 -5.0254328318137D+02
115  1.1400000000000D+00  5.8218022017387D+00 -2.6873198658576D+01  9.0332089768501D+01 -1.4563553334919D+02 -4.6669389465608D+02
116  1.1500000000000D+00  5.5575623555082D+00 -2.5977235834676D+01  8.8852993456415D+01 -1.5012449728479D+02 -4.3115572858896D+02
117  1.1600000000000D+00  5.3022074493195D+00 -2.5096282513740D+01  8.7330778487257D+01 -1.5425988145731D+02 -3.9598754211282D+02
118  1.1700000000000D+00  5.0555852909808D+00 -2.4230752267398D+01  8.5768961209390D+01 -1.5804566972153D+02 -3.6124574885553D+02
119  1.1800000000000D+00  4.8175397277150D+00 -2.3381023712286D+01  8.4171015352160D+01 -1.6148639803793D+02 -3.2698434776792D+02
120  1.1900000000000D+00  4.5879109934871D+00 -2.2547440963444D+01  8.2540366626234D+01 -1.6458713003055D+02 -2.9325486188169D+02
121  1.2000000000000D+00  4.3665360515312D+00 -2.1730314140470D+01  8.0880387571919D+01 -1.6735343192535D+02 -2.6010627903172D+02
122  1.2100000000000D+00  4.1532489315642D+00 -2.0929919923928D+01  7.9194392661008D+01 -1.6979134692238D+02 -2.2758499726622D+02
123  1.2200000000000D+00  3.9478810611964D+00 -2.0146502159445D+01  7.7485633656886D+01 -1.7190736905134D+02 -1.9573477634155D+02
124  1.2300000000000D+00  3.7502615910686D+00 -1.9380272506899D+01  7.5757295239137D+01 -1.7370841660702D+02 -1.6459670593008D+02
125  1.2400000000000D+00  3.5602177132852D+00 -1.8631411132028D+01  7.4012490894862D+01 -1.7520180531006D+02 -1.3420918077497D+02
126  1.2500000000000D+00  3.3775749727357D+00 -1.7900067437765D+01  7.2254259079306D+01 -1.7639522129400D+02 -1.0460788167882D+02
127  1.2600000000000D+00  3.2021575709060D+00 -1.7186360832633D+01  7.0485559647785D+01 -1.7729669384867D+02 -7.5825758428746D+01
128  1.2700000000000D+00  3.0337886618357D+00 -1.6490381533445D+01  6.8709270560820D+01 -1.7791456807501D+02 -4.7893023123211D+01
129  1.2800000000000D+00  2.8722906398946D+00 -1.5812191399584D+01  6.6928184862978D+01 -1.7825747751639D+02 -2.0837153459680D+01
130  1.2900000000000D+00  2.7174854190595D+00 -1.5151824796131D+01  6.5145007934917D+01 -1.7833431686689D+02  5.3170955926212D+00
131  1.3000000000000D+00  2.5691947034300D+00 -1.4509289483106D+01  6.3362355017777D+01 -1.7815421481529D+02  3.0547675552569D+01
132  1.3100000000000D+00  2.4272402487421D+00 -1.3884567528120D+01  6.1582749008332D+01 -1.7772650710030D+02  5.4835223500265D+01
133  1.3200000000000D+00  2.2914441146337D+00 -1.3277616239715D+01  5.9808618522260D+01 -1.7706070976131D+02  7.8163036270661D+01
134  1.3300000000000D+00  2.1616289074942D+00 -1.2688369118748D+01  5.8042296223358D+01 -1.7616649272100D+02  1.0051703528600D+02
135  1.3400000000000D+00  2.0376180137243D+00 -1.2116736825185D+01  5.6286017415675D+01 -1.7505365374054D+02  1.2188571937464D+02
136  1.3500000000000D+00  1.9192358232486D+00 -1.1562608157641D+01  5.4541918893040D+01 -1.7373209289170D+02  1.4226012015144D+02
137  1.3600000000000D+00  1.8063079431934D+00 -1.1025851043184D+01  5.2812038041667D+01 -1.7221178750259D+02  1.6163375190389D+02
138  1.3700000000000D+00  1.6986614016202D+00 -1.0506313534879D+01  5.1098312190806D+01 -1.7050276754418D+02  1.8000255729746D+02
139  1.3800000000000D+00  1.5961248412476D+00 -1.0003824814554D+01  4.9402578206767D+01 -1.6861509168445D+02  1.9736484333093D+02
140  1.3900000000000D+00  1.4985287031490D+00 -9.5181961985144D+00  4.7726572323345D+01 -1.6655882399654D+02  2.1372120971742D+02
141  1.4000000000000D+00  1.4057054003650D+00 -9.0492221437249D+00  4.6071930200880D+01 -1.6434401137223D+02  2.2907448183528D+02
142  1.4100000000000D+00  1.3174894814767D+00 -8.5966812523256D+00  4.4440187208028D+01 -1.6198066164032D+02  2.4342963729600D+02
143  1.4200000000000D+00  1.2337177841503D+00 -8.1603372722649D+00  4.2832778919073D+01 -1.5947872239886D+02  2.5679372768004D+02
144  1.4300000000000D+00  1.1542295786895D+00 -7.7399400918384D+00  4.1251041818534D+01 -1.5684806069995D+02  2.6917579643508D+02
145  1.4400000000000D+00  1.0788667017065D+00 -7.3352267262937D+00  3.9696214204595D+01 -1.5409844357015D+02  2.8058679301157D+02
146  1.4500000000000D+00  1.0074736799470D+00 -6.9459222943214D+00  3.8169437283420D+01 -1.5123951936372D+02  2.9103948712766D+02
147  1.4600000000000D+00  9.3989784442948D-01 -6.5717409827755D+00  3.6671756445246D+01 -1.4828080000387D+02  3.0054837979226D+02
148  1.4700000000000D+00  8.7598943499607D-01 -6.2123869977297D+00  3.5204122713901D+01 -1.4523164413208D+02  3.0912961099975D+02
149  1.4800000000000D+00  8.1560169542116D-01 -5.8675555001595D+00  3.3767394360033D+01 -1.4210124118077D+02  3.1680086686828D+02
150  1.4900000000000D+00  7.5859095926629D-01 -5.5369335248497D+00  3.2362338668732D+01 -1.3889859638261D+02  3.2358128578160D+02
151  1.5000000000000D+00  7.0481672660861D-01 -5.2202008806891D+00  3.0989633852742D+01 -1.3563251672464D+02  3.2949136290200D+02
152  1.5100000000000D+00  6.5414173189492D-01 -4.9170310313734D+00  2.9649871101132D+01 -1.3231159785337D+02  3.3455285403132D+02
153  1.5200000000000D+00  6.0643200306588D-01 -4.6270919547731D+00  2.8343556754088D+01 -1.2894421196078D+02  3.3878867868071D+02
154  1.5300000000000D+00  5.6155691221753D-01 -4.3500469801222D+00  2.7071114594014D+01 -1.2553849662924D+02  3.4222282316843D+02
155  1.5400000000000D+00  5.1938921799580D-01 -4.0855556016696D+00  2.5832888243407D+01 -1.2210234464487D+02  3.4488024429086D+02
156  1.5500000000000D+00  4.7980509997911D-01 -3.8332742678610D+00  2.4629143659690D+01 -1.1864339477465D+02  3.4678677319990D+02
157  1.5600000000000D+00  4.4268418529958D-01 -3.5928571452082D+00  2.3460071717600D+01 -1.1516902349933D+02  3.4796901995628D+02
158  1.5700000000000D+00  4.0790956774598D-01 -3.3639568557732D+00  2.2325790869264D+01 -1.1168633770146D+02  3.4845427889916D+02
159  1.5800000000000D+00  3.7536781964037D-01 -3.1462251879471D+00  2.1226349873088D+01 -1.0820216828608D+02  3.4827043508138D+02
160  1.5900000000000D+00  3.4494899672732D-01 -2.9393137793135D+00  2.0161730581166D+01 -1.0472306474016D+02  3.4744587230698D+02
161  1.6000000000000D+00  3.1654663639289D-01 -2.7428747717710D+00  1.9131850777347D+01 -1.0125529059511D+02  3.4600938269561D+02
162  1.6100000000000D+00  2.9005774945780D-01 -2.5565614376318D+00  1.8136567055197D+01 -9.7804819790222D+01  3.4399007838060D+02
163  1.6200000000000D+00  2.6538280586843D-01 -2.3800287772120D+00  1.7175677729016D+01 -9.4377333901684D+01  3.4141730521460D+02
164  1.6300000000000D+00  2.4242571454737D-01 -2.2129340867667D+00  1.6248925767186D+01 -9.0978220232696D+01  3.3832055855818D+02
165  1.6400000000000D+00  2.2109379771827D-01 -2.0549374974034D+00  1.5356001741590D+01 -8.7612570724605D+01  3.3472940150731D+02
166  1.6500000000000D+00  2.0129775998594D-01 -1.9057024840957D+00  1.4496546782689D+01 -8.4285181681776D+01  3.3067338578033D+02
167  1.6600000000000D+00  1.8295165247424D-01 -1.7648963454836D+00  1.3670155534628D+01 -8.1000554266742D+01  3.2618197528801D+02
168  1.6700000000000D+00  1.6597283231626D-01 -1.6321906538448D+00  1.2876379100434D+01 -7.7762895750117D+01  3.2128447274217D+02
169  1.6800000000000D+00  1.5028191778641D-01 -1.5072616759860D+00  1.2114727972305D+01 -7.4576121475140D+01  3.1600994919780D+02
170  1.6900000000000D+00  1.3580273937796D-01 -1.3897907646563D+00  1.1384674937518D+01 -7.1443857515504D+01  3.1038717676182D+02
171  1.7000000000000D+00  1.2246228710006D-01 -1.2794647213232D+00  1.0685657955781D+01 -6.8369443986229D+01  3.0444456447935D+02
172  1.7100000000000D+00  1.1019065430493D-01 -1.1759761300752D+00  1.0017082998895D+01 -6.5355938982828D+01  2.9821009753532D+02
173  1.7200000000000D+00  9.8920978298590D-02 -1.0790236636145D+00  9.3783268496130D+00 -6.2406123107980D+01  2.9171127979689D+02
174  1.7300000000000D+00  8.8589378054565D-02 -9.8831236120852D-01  8.7687398506548D+00 -5.9522504559187D+01  2.8497507988923D+02
175  1.7400000000000D+00  7.9134889254710D-02 -9.0355387971499D-01  8.1876486022054D+00 -5.6707324735622D+01  2.7802788068095D+02
176  1.7500000000000D+00  7.0499396991370D-02 -8.2446671760545D-01  7.6343585985925D+00 -5.3962564333558D+01  2.7089543240853D+02
177  1.7600000000000D+00  6.2627566312972D-02 -7.5077641326583D-01  7.1081568043471D+00 -5.1289949892367D+01  2.6360280921069D+02
178  1.7700000000000D+00  5.5466770972823D-02 -6.8221571752329D-01  6.6083141596719D+00 -4.8690960757070D+01  2.5617436934179D+02
179  1.7800000000000D+00  4.8967020505180D-02 -6.1852474183336D-01  6.1340880178300D+00 -4.6166836422162D+01  2.4863371928121D+02
180  1.7900000000000D+00  4.3080886025136D-02 -5.5945108210256D-01  5.6847245034186D+00 -4.3718584219663D+01  2.4100368084105D+02
181  1.8000000000000D+00  3.7763424810149D-02 -5.0474991966847D-01  5.2594607964241D+00 -4.1346987316195D+01  2.3330625870060D+02
182  1.8100000000000D+00  3.2972104087825D-02 -4.5418409952887D-01  4.8575273305625D+00 -3.9052612981680D+01  2.2556261736005D+02
183  1.8200000000000D+00  2.8666724047993D-02 -4.0752418726330D-01  4.4781499117482D+00 -3.6835821138648D+01  2.1779306906350D+02
184  1.8300000000000D+00  2.4809340483751D-02 -3.6454850500952D-01  4.1205517468155D+00 -3.4696773070500D+01  2.1001704508005D+02
185  1.8400000000000D+00  2.1364187092645D-02 -3.2504314771420D-01  3.7839553868819D+00 -3.2635440160343D+01  2.0225306360262D+02
186  1.8500000000000D+00  1.8297597772430D-02 -2.8880198033357D-01  3.4675845789022D+00 -3.0651612991575D+01  1.9451873212287D+02
187  1.8600000000000D+00  1.5577928998518D-02 -2.5562661698313D-01  3.1706660291105D+00 -2.8744910895573D+01  1.8683073130086D+02
188  1.8700000000000D+00  1.3175482504456D-02 -2.2532638294574D-01  2.8924310735782D+00 -2.6914791080920D+01  1.7920480657910D+02
189  1.8800000000000D+00  1.1062428451002D-02 -1.9771826040647D-01  2.6321172503424D+00 -2.5160557276287D+01  1.7165585300525D+02
190  1.8900000000000D+00  9.2127291490741D-03 -1.7262681889578D-01  2.3889697803256D+00 -2.3481368860784D+01  1.6419801176883D+02
191  1.9000000000000D+00  7.6020636601637D-03 -1.4988413134548D-01  2.1622429697183D+00 -2.1876251139221D+01  1.5684439400941D+02
192  1.9100000000000D+00  6.2077531540535D-03 -1.2932967682904D-01  1.9512015389697D+00 -2.0344100082864D+01  1.4960667768583D+02
193  1.9200000000000D+00  5.0086874757696D-03 -1.1081023061708D-01  1.7551217757429D+00 -1.8883697093939D+01  1.4249568715882D+02
194  1.9300000000000D+00  3.9852527099295D-03 -9.4179741677078D-02  1.5732927035687D+00 -1.7493727826396D+01  1.3552123965417D+02
195  1.9400000000000D+00  3.1192601335794D-03 -7.9299201508871D-02  1.4050170695582D+00 -1.6172781074707D+01  1.2869254823750D+02
196  1.9500000000000D+00  2.3938764877706D-03 -6.6036502344463D-02  1.2496121240374D+00 -1.4919349982905D+01  1.2201919607390D+02
197  1.9600000000000D+00  1.7935557110184D-03 -5.4266285919507D-02  1.1064105234003D+00 -1.3731836014827D+01  1.1551108614465D+02
198  1.9700000000000D+00  1.3039722546923D-03 -4.3869784236336D-02  9.7476144494844D-01 -1.2608552863359D+01  1.0917692922559D+02
199  1.9800000000000D+00  9.1195593128390D-04 -3.4734656947058D-02  8.5403148617090D-01 -1.1547714215265D+01  1.0302330873730D+02
200  1.9900000000000D+00  6.0542870704422D-04 -2.6754807786551D-02  7.4360513643140D-01 -1.0547481096443D+01  9.7055039648952D+01
201  2.0000000000000D+00  3.7334291345004D-04 -1.9830198009357D-02  6.4288572037865D-01 -9.6059969128500D+00  9.1273480332940D+01
202  2.0100000000000D+00  2.0562172505561D-04 -1.3866664933334D-02  5.5129528896002D-01 -8.7213918936089D+00  8.5678249313137D+01
203  2.0200000000000D+00  9.3101413495624D-05 -8.7757326283531D-03  4.6827440609223D-01 -7.8918002443155D+00  8.0269088600558D+01
204  2.0300000000000D+00  2.7475399678561D-05 -4.4744231377373D-03  3.9328207968485D-01 -7.1153665037891D+00  7.5046954890733D+01
205  2.0400000000000D+00  1.2401085491224D-06 -8.8507447975181D-04  3.2579616803108D-01 -6.3902256738099D+00  7.0013164028035D+01
206  2.0500000000000D+00  7.6427677887013D-06  2.0648413236379D-03  2.6531317092701D-01 -5.7144699592761D+00  6.5170436904166D+01
207  2.0600000000000D+00  4.0631068698503D-05  4.4429156493421D-03  2.1134873453289D-01 -5.0861742197634D+00  6.0521628769076D+01
208  2.0700000000000D+00  9.4804690547373D-05  6.3119937530187D-03  1.6343800056662D-01 -4.5033905230903D+00  5.6068532604718D+01
209  2.0800000000000D+00  1.6536883715703D-04  7.7303697644391D-03  1.2113573353703D-01 -3.9641563620513D+00  5.1811643265301D+01
210  2.0900000000000D+00  2.4808976222722D-04  8.7519832825481D-03  8.4016256013321D-02 -3.4665067396791D+00  4.7750598429297D+01
211  2.1000000000000D+00  3.3925210336479D-04  9.4266159336042D-03  5.1673473078426D-02 -3.0084930893984D+00  4.3884136659211D+01
212  2.1100000000000D+00  4.3561838125490D-04  9.8000851237801D-03  2.3720721574197D-02 -2.5881806723600D+00  4.0210172117537D+01
213  2.1200000000000D+00  5.3439025502608D-04  9.9144381182231D-03 -2.0942509637802D-04 -2.2036561983816D+00  3.6726191844736D+01
214  2.1300000000000D+00  6.3317179700381D-04  9.8081431439447D-03 -2.0465396687988D-02 -1.8530333962707D+00  3.3429283967830D+01
215  2.1400000000000D+00  7.2993468623994D-04  9.5162776376473D-03 -3.7376913686670D-02 -1.5344583239080D+00  3.0316062324478D+01
216  2.1500000000000D+00  8.2298515383394D-04  9.0707145112889D-03 -5.1255328960392D-02 -1.2461131692736D+00  2.7382626373569D+01
217  2.1600000000000D+00  9.1093292553756D-04  8.5003029248318D-03 -6.2394019555213D-02 -9.8622096129662D-01  2.4624707056163D+01
218  2.1700000000000D+00  9.9266183476621D-04  7.8310465435568D-03 -7.1068815114333D-02 -7.5304935777149D-01  2.2037687322446D+01
219  2.1800000000000D+00  1.0673022366226D-03  7.0862767092389D-03 -7.7538459256190D-02 -5.4491384684229D-01  1.9616650542984D+01
220  2.1900000000000D+00  1.1342051635999D-03  6.2868203096346D-03 -8.2045097621760D-02 -3.6018028109567D-01  1.7356427673858D+01
221  2.2000000000000D+00  1.1929180571534D-03  5.4511641196412D-03 -8.4814798798625D-02 -1.9726714408804D-01  1.5251656830647D+01
222  2.2100000000000D+00  1.2431621951320D-03  4.5956121075548D-03 -8.6058085280206D-02 -5.4647410646030D-02  1.3296811792343D+01
223  2.2200000000000D+00  1.2848116238837D-03  3.7344383970164D-03 -8.5970487768966D-02  6.9150008225824D-02  1.1486240422720D+01
224  2.2300000000000D+00  1.3178735892747D-03  2.8800346938090D-03 -8.4733112661465D-02  1.7553917909191D-01  9.8141981601426D+00
225  2.2400000000000D+00  1.3424704372447D-03  2.0430510521944D-03 -8.2513210982443D-02  2.6587641093589D-01  8.2748823980879D+00
226  2.2500000000000D+00  1.3588228753666D-03  1.2325320808243D-03 -7.9464763594105D-02  3.4145983222138D-01  6.8624627346661D+00
227  2.2600000000000D+00  1.3672345708426D-03  4.5604652612946D-04 -7.5729061752749D-02  4.0352923840712D-01  5.5711075620361D+00
228  2.2700000000000D+00  1.3680780146317D-03 -2.8018901411319D-04 -7.1435287240792D-02  4.5326619156699D-01  4.3950080522169D+00
229  2.2800000000000D+00  1.3617816081801D-03 -9.7119130975775D-04 -6.6701100041056D-02  4.9179439430835D-01  3.3284004486801D+00
230  2.2900000000000D+00  1.3488178789612D-03 -1.6130986944370D-03 -6.1633207862169D-02  5.2018020229243D-01  2.3655851403707D+00
231  2.3000000000000D+00  1.3296928103432D-03 -2.2030642456749D-03 -5.6327938105704D-02  5.3943336643466D-01  1.5009438783565D+00
232  2.3100000000000D+00  1.3049362155411D-03 -2.7391545940185D-03 -5.0871802355979D-02  5.5050794284004D-01  7.2895483836781D-01
233  2.3200000000000D+00  1.2750930575637D-03 -3.2202548489645D-03 -4.5342043639067D-02  5.5430328584708D-01  4.4205499449950D-02
234  2.3300000000000D+00  1.2407157427548D-03 -3.6459784281026D-03 -3.9807181045492D-02  5.5166522825185D-01 -5.5859621301139D-01
235  2.3400000000000D+00  1.2023572615281D-03 -4.0165824760423D-03 -3.4327538598432D-02  5.4338733159123D-01 -1.0846124600582D+00
236  2.3500000000000D+00  1.1605651268832D-03 -4.3328886513239D-03 -2.8955758680140D-02  5.3021219876103D-01 -1.5388674872112D+00
237  2.3600000000000D+00  1.1158761468400D-03 -4.5962086628246D-03 -2.3737308129217D-02  5.1283292699177D-01 -1.9262412567063D+00
238  2.3700000000000D+00  1.0688118477271D-03 -4.8082750473403D-03 -1.8710964100074D-02  4.9189455514615D-01 -2.2514640002740D+00
239  2.3800000000000D+00  1.0198745746013D-03 -4.9711766944829D-03 -1.3909285976707D-02  4.6799556900528D-01 -2.5191118898947D+00
240  2.3900000000000D+00  9.6954428924941D-04 -5.0872988623239D-03 -9.3590762809554D-03  4.4168950073308D-01 -2.7336041290766D+00
241  2.4000000000000D+00  9.1827583260860D-04 -5.1592679078743D-03 -5.0818197294914D-03  4.1348647554277D-01 -2.8992002033270D+00
242  2.4100000000000D+00  8.6649677488405D-04 -5.1899002461655D-03 -1.0941094461362D-03  3.8385481996163D-01 -3.0199982078248D+00
243  2.4200000000000D+00  8.1460580598340D-04 -5.1821554668680D-03  2.5919412855364D-03  3.5322270892609D-01 -3.0999341347710D+00
244  2.4300000000000D+00  7.6297145859677D-04 -5.1390935356776D-03  5.9683075476016D-03  3.2197976089452D-01 -3.1427809722544D+00
245  2.4400000000000D+00  7.1193132002771D-04 -5.0638358098091D-03  9.0306748951163D-03  2.9047867564118D-01 -3.1521487713149D+00
246  2.4500000000000D+00  6.6179163811029D-04 -4.9595297606663D-03  1.1778077387899D-02  2.5903687605168D-01 -3.1314852364284D+00
247  2.4600000000000D+00  6.1282716152658D-04 -4.8293172002166D-03  1.4212554127741D-02  2.2793811103101D-01 -3.0840760784801D+00
248  2.4700000000000D+00  5.6528136714831D-04 -4.6763059040846D-03  1.6338820158124D-02  1.9743407661324D-01 -3.0130461384451D+00
249  2.4800000000000D+00  5.1936695896938D-04 -4.5035444499702D-03  1.8163953484973D-02  1.6774602480289D-01 -2.9213607676084D+00
250  2.4900000000000D+00  4.7526651579538D-04 -4.3140000305038D-03  1.9697099386095D-02  1.3906634287523D-01 -2.8118270243392D+00
251  2.5000000000000D+00  4.3313343530202D-04 -4.1105392328363D-03  2.0949189255677D-02  1.1156013121505D-01 -2.6870954527938D+00
252  2.5100000000000D+00  3.9309304825366D-04 -3.8959115420193D-03  2.1932675247473D-02  8.5366761627575D-02 -2.5496619958795D+00
253  2.5200000000000D+00  3.5524380575633D-04 -3.6727353198844D-03  2.2661281327699D-02  6.0601410933690D-02 -2.4018698244354D+00
254  2.5300000000000D+00  3.1965868386875D-04 -3.4434863229773D-03  2.3149768541997D-02  3.7356578411443D-02 -2.2459115843425D+00
255  2.5400000000000D+00  2.8638667934767D-04 -3.2104884729823D-03  2.3413715487463D-02  1.5703579840960D-02 -2.0838317623667D+00
256  2.5500000000000D+00  2.5545431005895D-04 -2.9759066190179D-03  2.3469314490993D-02 -4.3059823873667D-03 -1.9175290822360D+00
257  2.5600000000000D+00  2.2686726535673D-04 -2.7417414253244D-03  2.3333181322219D-02 -2.2638775663441D-02 -1.7487591883716D+00
258  2.5700000000000D+00  2.0061209157820D-04 -2.5098260766419D-03  2.3022179291059D-02 -3.9278321105270D-02 -1.5791374790276D+00
259  2.5800000000000D+00  1.7665781945102D-04 -2.2818244948994D-03  2.2553258426029D-02 -5.4223603940695D-02 -1.4101420897311D+00
260  2.5900000000000D+00  1.5495768518959D-04 -2.0592312888745D-03  2.1943307269182D-02 -6.7487717447371D-02 -1.2431170688421D+00
261  2.6000000000000D+00  1.3545085346192D-04 -1.8433731432567D-03  2.1209017937033D-02 -7.9096539807348D-02 -1.0792757193761D+00
262  2.6100000000000D+00  1.1806402431492D-04 -1.6354112286795D-03  2.0366765663616D-02 -8.9087443137634D-02 -9.1970421793329D-01
263  2.6200000000000D+00  1.0271308783743D-04 -1.4363449764903D-03  1.9432499888117D-02 -9.7508041025405D-02 -7.6536535916312D-01
264  2.6300000000000D+00  8.9304768615703D-05 -1.2470169981611D-03  1.8421647128378D-02 -1.0441497373072D-01 -6.1710243064746D-01
265  2.6400000000000D+00  7.7738101473860D-05 -1.0681185108299D-03  1.7349027696347D-02 -1.0987273554034D-01 -4.7564349251234D-01
266  2.6500000000000D+00  6.7905918521151D-05 -9.0019578343819D-04  1.6228782771860D-02 -1.1395254448489D-01 -3.4160573452514D-01
267  2.6600000000000D+00  5.9696331321994D-05 -7.4365754718282D-04  1.5074311490807D-02 -1.1673125034314D-01 -2.1549987191266D-01
268  2.6700000000000D+00  5.2993997414622D-05 -5.9878234908784D-04  1.3898221060471D-02 -1.1829030078533D-01 -9.7735054996913D-02
269  2.6800000000000D+00  4.7681381612323D-05 -4.6572666780072D-04  1.2712285759226D-02 -1.1871475133902D-01  1.1376213280121D-02
270  2.6900000000000D+00  4.3640001117944D-05 -3.4453379531332D-04  1.1527414597519D-02 -1.1809231159653D-01  1.1161316427067D-01
271  2.7000000000000D+00  4.0751454945202D-05 -2.3514224763704D-04  1.0353630128474D-02 -1.1651246629161D-01  2.0284138222709D-01
272  2.7100000000000D+00  3.8898423174196D-05 -1.3739466486333D-04  9.2000549369455D-03 -1.1406564032170D-01  2.8500743948700D-01
273  2.7200000000000D+00  3.7965625089131D-05 -5.1047184944381D-05  8.0749057553752D-03 -1.1084240209951D-01  3.5813352186493D-01
274  2.7300000000000D+00  3.7840613888765D-05  2.4221712330205D-05  6.9854959002153D-03 -1.0693274427960D-01  4.2231180698076D-01
275  2.7400000000000D+00  3.8414492066483D-05  8.8802353834557D-05  5.9382445191563D-03 -1.0242541821315D-01  4.7769880536700D-01
276  2.7500000000000D+00  3.9582578395691D-05  1.4314476751814D-04  4.9386921340321D-03 -9.7407308037813D-02  5.2450972093360D-01
277  2.7600000000000D+00  4.1244966886592D-05  1.8774995572784D-04  3.9915220925514D-03 -9.1962870345260D-02  5.6301276697271D-01
278  2.7700000000000D+00  4.3306969351185D-05  2.2316173218252D-04  3.1005872558799D-03 -8.6173645684047D-02  5.9352346135017D-01
279  2.7800000000000D+00  4.5679508611965D-05  2.4995849917557D-04  2.2689414790549D-03 -8.0117810358713D-02  6.1639899422973D-01
280  2.7900000000000D+00  4.8279449759787D-05  2.6874506118182D-04  1.4988758723079D-03 -7.3869769707055D-02  6.3203262640880D-01
281  2.8000000000000D+00  5.1029799324467D-05  2.8014564154870D-04  7.9195730561498D-04 -6.7499846697062D-02  6.4084823857447D-01
282  2.8100000000000D+00  5.3859865751331D-05  2.8479686101771D-04  1.4907048624959D-04 -6.1074003018881D-02  6.4329499278759D-01
283  2.8200000000000D+00  5.6705367345608D-05  2.8334065984211D-04 -4.2953552106002D-04 -5.4653590204000D-02  6.3984198917260D-01
284  2.8300000000000D+00  5.9508442098864D-05  2.7641857538125D-04 -9.4420187930542D-04 -4.8295194047870D-02  6.3097332864207D-01
285  2.8400000000000D+00  6.2217615044014D-05  2.6466612285037D-04 -1.3958119275566D-03 -4.2050510664654D-02  6.1718328804827D-01
286  2.8500000000000D+00  6.4787713394117D-05  2.4870738977691D-04 -1.7857405314274D-03 -3.5966258660881D-02  5.9897158196782D-01
287  2.8600000000000D+00  6.7179729970481D-05  2.2915035720063D-04 -2.1158041409804D-03 -3.0084146063945D-02  5.7683896633751D-01
288  2.8700000000000D+00  6.9360640846897D-05  2.0658295630218D-04 -2.3882121004374D-03 -2.4440889521034D-02  5.5128321169994D-01
289  2.8800000000000D+00  7.1303187371644D-05  1.8156937894423D-04 -2.6055169985343D-03 -1.9068262894701D-02  5.2279524560259D-01
290  2.8900000000000D+00  7.2985611416705D-05  1.5464652832537D-04 -2.7705624543185D-03 -1.3993173228101D-02  4.9185531432974D-01
291  2.9000000000000D+00  7.4391382973594D-05  1.2632172609004D-04 -2.8864385822859D-03 -9.2377941322708D-03  4.5892999100553D-01
292  2.9100000000000D+00  7.5508893949606D-05  9.7070449527701D-05 -2.9564352955445D-03 -4.8197157547375D-03  4.2446919755247D-01
293  2.9200000000000D+00  7.6331113197734D-05  6.7334366557030D-05 -2.9839946613194D-03 -7.5212400513582D-04  3.8890333923679D-01
294  2.9300000000000D+00  7.6855251570576D-05  3.7520116406434D-05 -2.9726692727366D-03  2.9559930903105D-03  3.5264107925039D-01
295  2.9400000000000D+00  7.7082414913293D-05  7.9984854076569D-06 -2.9260825589196D-03  6.2996179912790D-03  3.1606741443527D-01
296  2.9500000000000D+00  7.7017240888393D-05 -2.0896125683967D-05 -2.8478900248686D-03  9.2774582783978D-03  2.7954195797874D-01
297  2.9600000000000D+00  7.6667506962923D-05 -4.8865969856275D-05 -2.7417401063573D-03  1.1891678611151D-02  2.4339733089669D-01
298  2.9700000000000D+00  7.6043798251339D-05 -7.5649583444601D-05 -2.6112447310012D-03  1.4147635395194D-02  2.0793836933067D-01
299  2.9800000000000D+00  7.5159146606566D-05 -1.0102129050284D-04 -2.4599486251865D-03  1.6053595954259D-02  1.7344133580760D-01
300  2.9900000000000D+00  7.4028648680074D-05 -1.2479040639318D-04 -2.2912990448515D-03  1.7620436606024D-02  1.4015328265231D-01
301  3.0000000000000D+00  7.2669135228580D-05 -1.4680014367711D-04 -2.1086223639266D-03  1.8861357016091D-02  1.0829193901628D-01
302  3.0100000000000D+00  7.1098850081697D-05 -1.6692629041636D-04 -1.9151033497008D-03  1.9791593028789D-02  7.8045848130311D-02
303  3.0200000000000D+00  6.9337135146269D-05 -1.8507571373819D-04 -1.7137664599941D-03  2.0428128930945D-02  4.9574691346225D-02
304  3.0300000000000D+00  6.7404084813494D-05 -2.0118457138561D-04 -1.5074565262408D-03  2.0789382869829D-02  2.3009692605042D-02
305  3.0400000000000D+00  6.5320307551359D-05 -2.1521657633798D-04 -1.2988291409016D-03  2.0894957289078D-02 -1.5454469044231D-03
306  3.0500000000000D+00  6.3106654739571D-05 -2.2716104730631D-04 -1.0903397150043D-03  2.0765365488516D-02 -2.4013615121117D-02
307  3.0600000000000D+00  6.0783958417134D-05 -2.3703077532796D-04 -8.8423475262701D-04  2.0421757310254D-02 -4.4343159157411D-02
308  3.0700000000000D+00  5.8372802744976D-05 -2.4485989345856D-04 -6.8254642477060D-04  1.9885667899279D-02 -6.2506587106575D-02
309  3.0800000000000D+00  5.5893341930266D-05 -2.5070183672826D-04 -4.8709103930228D-04  1.9178801134367D-02 -7.8499109538856D-02
310  3.0900000000000D+00  5.3365120304283D-05 -2.5462721604522D-04 -2.9946843617821D-04  1.8322813707994D-02 -9.2337114846417D-02
311  3.1000000000000D+00  5.0806880480583D-05 -2.5672138045238D-04 -1.2106242579781D-04  1.7339078438215D-02 -1.0405644872630D-01
312  3.1100000000000D+00  4.8236449948637D-05 -2.5708250174585D-04  4.6954743884203D-05  1.6248524248751D-02 -1.1371075480182D-01
313  3.1200000000000D+00  4.5670624248730D-05 -2.5581949415627D-04  2.0361707061453D-04  1.5071468089152D-02 -1.2136970920944D-01
314  3.1300000000000D+00  4.3125071349854D-05 -2.5305001378043D-04  3.4815794686423D-04  1.3827466153090D-02 -1.2711723656719D-01
315  3.1400000000000D+00  4.0614231880346D-05 -2.4889818263907D-04  4.8000181623249D-04  1.2535149558457D-02 -1.3104951198710D-01
316  3.1500000000000D+00  3.8151286469136D-05 -2.4349308264660D-04  5.9875458696529D-04  1.1212144109820D-02 -1.3327334253217D-01
317  3.1600000000000D+00  3.5748110894357D-05 -2.3696694250061D-04  7.0419313747586D-04  9.8749677089937D-03 -1.3390435357760D-01
318  3.1700000000000D+00  3.3415250131040D-05 -2.2945339507000D-04  7.9625348030040D-04  8.5389443303567D-03 -1.3306515675039D-01
319  3.1800000000000D+00  3.1161907447729D-05 -2.2108583135708D-04  8.7501815411532D-04  7.2181335929504D-03 -1.3088355144162D-01
320  3.1900000000000D+00  2.8995960842080D-05 -2.1199622729495D-04  9.4070426085118D-04  5.9253039432372D-03 -1.2749106454123D-01
321  3.2000000000000D+00  2.6923981926136D-05 -2.0231385553696D-04  9.9365052328183D-04  4.6719017300178D-03 -1.2302138812788D-01
322  3.2100000000000D+00  2.4951269088514D-05 -1.9216395580282D-04  1.0343026693976D-03  3.4680274850670D-03 -1.1760870572025D-01
323  3.2200000000000D+00  2.3081891847944D-05 -1.8166678317403D-04  1.0632004533413D-03  2.3224400545648D-03 -1.1138636691020D-01
324  3.2300000000000D+00  2.1318744771627D-05 -1.7093683753692D-04  1.0809650783581D-03  1.2425767457982D-03 -1.0448571373435D-01
325  3.2400000000000D+00  1.9663606624652D-05 -1.6008213384324D-04  1.0882864784794D-03  2.3457884276782D-04 -9.7034940756861D-02
326  3.2500000000000D+00  1.8117217791543D-05 -1.4920338610650D-04  1.0859081603648D-03 -6.9667546363015D-04 -8.9157760164660D-02
327  3.2600000000000D+00  1.6679348168752D-05 -1.3839365913281D-04  1.0746165159128D-03 -1.5475199891138D-03 -8.0972650059341D-02
328  3.2700000000000D+00  1.5348874781601D-05 -1.2773801878008D-04  1.0552292039269D-03 -2.3154434943934D-03 -7.2592054008254D-02
329  3.2800000000000D+00  1.4123858787777D-05 -1.1731329816353D-04  1.0285845436478D-03 -2.9990276630031D-03 -6.4121726427502D-02
330  3.2900000000000D+00  1.3001648293897D-05 -1.0718781250215D-04  9.9552787021064D-04 -3.5978700921526D-03 -5.5659860608965D-02
331  3.3000000000000D+00  1.1978945981354D-05 -9.7421438996538D-05  9.5690439479825D-04 -4.1125137675620D-03 -4.7296863958204D-02
332  3.3100000000000D+00  1.1051895652129D-05 -8.8065653391066D-05  9.1354981902029D-04 -4.5443661763333D-03 -3.9114969112565D-02
333  3.3200000000000D+00  1.0216159077951D-05 -7.9163671439662D-05  8.6628284809543D-04 -4.8956209267800D-03 -3.1188034453094D-02
334  3.3300000000000D+00  9.4670245630943D-06 -7.0750632567338D-05  8.1589464806934D-04 -5.1691541482487D-03 -2.3581184045974D-02
335  3.3400000000000D+00  8.7994606166840D-06 -6.2853916339023D-05  7.6314530544146D-04 -5.3684559418699D-03 -1.6350970843087D-02
336  3.3500000000000D+00  8.2081974792786D-06 -5.5493482811177D-05  7.0875750980102D-04 -5.4975405465188D-03 -9.5453829470865D-03
337  3.3600000000000D+00  7.6877917938480D-06 -4.8682247970167D-05  6.5341239945284D-04 -5.5608685288697D-03 -3.2040048596718D-03
338  3.3700000000000D+00  7.2327236464345D-06 -4.2426612027840D-05  5.9774302993460D-04 -5.5632360778637D-03  2.6418631346305D-03
339  3.3800000000000D+00  6.8374317973278D-06 -3.6726855032798D-05  5.4233371045178D-04 -5.5097209070414D-03  7.9688219253619D-03
340  3.3900000000000D+00  6.4963790571111D-06 -3.1577663473282D-05  4.8771703911955D-04 -5.4055981882171D-03  1.2761044070688D-02
341  3.4000000000000D+00  6.2040987659300D-06 -2.6968608206631D-05  4.3437270500471D-04 -5.2562750608564D-03  1.7009876432816D-02
342  3.4100000000000D+00  5.9552679664570D-06 -2.2884857327346D-05  3.8272510318529D-04 -5.0671910231809D-03  2.0713347588914D-02
343  3.4200000000000D+00  5.7447259680880D-06 -1.9307553159910D-05  3.3314454799017D-04 -4.8437821082020D-03  2.3875708496675D-02
344  3.4300000000000D+00  5.5675169397207D-06 -1.6214392963603D-05  2.8594735569385D-04 -4.5914148007655D-03  2.6506898017418D-02
345  3.4400000000000D+00  5.4189170801719D-06 -1.3580106936041D-05  2.4139689680494D-04 -4.3153390160600D-03  2.8622033182801D-02
346  3.4500000000000D+00  5.2944780706916D-06 -1.1377190763422D-05  1.9970475235843D-04 -4.0206133981994D-03  3.0240702431174D-02
347  3.4600000000000D+00  5.1900332833481D-06 -9.5762260174210D-06  1.6103295107729D-04 -3.7120856601605D-03  3.1386517224941D-02
348  3.4700000000000D+00  5.1017163962537D-06 -8.1463929840097D-06  1.2549627078170D-04 -3.3943519684499D-03  3.2086517239557D-02
349  3.4800000000000D+00  5.0259713205344D-06 -7.0558823051920D-06  9.3164748496630D-05 -3.0717298097141D-03  3.2370649232399D-02
350  3.4900000000000D+00  4.9595669545789D-06 -6.2725088895770D-06  6.4067197025367D-05 -2.7482151887107D-03  3.2271025756473D-02
351  3.5000000000000D+00  4.8995945838768D-06 -5.7639768758779D-06  3.8194001531382D-05 -2.4274750765723D-03  3.1821515425327D-02
352  3.5100000000000D+00  4.8434666474759D-06 -5.4982373937099D-06  1.5500467790709D-05 -2.1128334545104D-03  3.1057229556598D-02
353  3.5200000000000D+00  4.7889129302611D-06 -5.4437995972972D-06 -4.0899147194378D-06 -1.8072624003995D-03  3.0014058513425D-02
354  3.5300000000000D+00  4.7339735657020D-06 -5.5701408428620D-06 -2.0681066329818D-05 -1.5133701600406D-03  2.8728057013516D-02
355  3.5400000000000D+00  4.6769885798867D-06 -5.8479250563999D-06 -3.4401040790421D-05 -1.2334034241557D-03  2.7235064950335D-02
356  3.5500000000000D+00  4.6165849297961D-06 -6.2491716817140D-06 -4.5398864626952D-05 -9.6925463651348D-04  2.5570380741852D-02
357  3.5600000000000D+00  4.5516626460651D-06 -6.7474537823230D-06 -5.3841065173200D-05 -7.2246828410477D-04  2.3768395508738D-02
358  3.5700000000000D+00  4.4813766642353D-06 -7.3180881993008D-06 -5.9907761788197D-05 -4.9425139698061D-04  2.1862207118636D-02
359  3.5800000000000D+00  4.4051171298263D-06 -7.9382956116760D-06 -6.3788837043774D-05 -2.8548701776550D-04  1.9883267695394D-02
360  3.5900000000000D+00  4.3224943706225D-06 -8.5872066240163D-06 -6.5681930417758D-05 -9.6752252633621D-05  1.7861284477352D-02
361  3.6000000000000D+00  4.2333183360225D-06 -9.2459456801667D-06 -6.5789162504237D-05  7.1663433877653D-05  1.5823972815793D-02
362  3.6100000000000D+00  4.1375801603777D-06 -9.8976516008256D-06 -6.4314650743948D-05  2.1973841485651D-04  1.3796916798819D-02
363  3.6200000000000D+00  4.0354217030986D-06 -1.0527536713415D-05 -6.1460250449302D-05  3.4769025043903D-04  1.1803283185635D-02
364  3.6300000000000D+00  3.9271265918202D-06 -1.1122804413169D-05 -5.7425115003834D-05  4.5595931021464D-04  9.8639056598975D-03
365  3.6400000000000D+00  3.8130970984453D-06 -1.1672623689341D-05 -5.2403066597838D-05  5.4518260987641D-04  7.9971792436939D-03
366  3.6500000000000D+00  3.6938383607026D-06 -1.2168069430588D-05 -4.6581176430918D-05  6.1617291116004D-04  6.2190520572455D-03
367  3.6600000000000D+00  3.5699280964247D-06 -1.2602031949627D-05 -4.0136791316550D-05  6.6988231361470D-04  4.5429895572125D-03
368  3.6700000000000D+00  3.4420079889261D-06 -1.2969130767593D-05 -3.3237259550002D-05  7.0738721519051D-04  2.9800461671916D-03
369  3.6800000000000D+00  3.3107668116146D-06 -1.3265607517693D-05 -2.6038804193765D-05  7.2986435988820D-04  1.5389278339093D-03
370  3.6900000000000D+00  3.1769257180888D-06 -1.3489218757716D-05 -1.8685684984244D-05  7.3856939741806D-04  2.2614340475702D-04
371  3.7000000000000D+00  3.0412198143788D-06 -1.3639088159207D-05 -1.1309225970949D-05  7.3480922912310D-04 -9.5402723559599D-04
372  3.7100000000000D+00  2.9043827448957D-06 -1.3715563484157D-05 -4.0271963262220D-06  7.1991796896875D-04 -1.9994789974904D-03
373  3.7200000000000D+00  2.7671417084798D-06 -1.3720123029601D-05  3.0558768628473D-06  6.9524693972633D-04 -2.9098784819313D-03
374  3.7300000000000D+00  2.6302045602982D-06 -1.3655226861093D-05  9.8489473064071D-06  6.6214325704583D-04 -3.6865851397161D-03
375  3.7400000000000D+00  2.4942536803424D-06 -1.3524217562127D-05  1.6274238381165D-05  6.2194088345208D-04 -4.3333059276666D-03
376  3.7500000000000D+00  2.3599275097706D-06 -1.3331063568212D-05  2.2267257872541D-05  5.7591937899623D-04 -4.8530733965274D-03
377  3.7600000000000D+00  2.2278246531576D-06 -1.3080354515347D-05  2.7776081697240D-05  5.2531738621910D-04 -5.2510112199789D-03
378  3.7700000000000D+00  2.0984956682176D-06 -1.2777142668446D-05  3.2760891942703D-05  4.7131403102412D-04 -5.5334367136704D-03
379  3.7800000000000D+00  1.9724399232518D-06 -1.2426846225009D-05  3.7193382110791D-05  4.1500952733251D-04 -5.7063123640789D-03
380  3.7900000000000D+00  1.8501004784933D-06 -1.2035084293862D-05  4.1055872441529D-05  3.5744167255195D-04 -5.7787631324093D-03
381  3.8000000000000D+00  1.7318625257878D-06 -1.1607580182256D-05  4.4340517910871D-05  2.9957520675764D-04 -5.7623398090956D-03
382  3.8100000000000D+00  1.6180544263995D-06 -1.1150112012983D-05  4.7048565553717D-05  2.4227418392030D-04 -5.6675254021492D-03
383  3.8200000000000D+00  1.5089470291309D-06 -1.0668408211048D-05  4.9189397559742D-05  1.8630533372408D-04 -5.5045735598511D-03
384  3.8300000000000D+00  1.4047545808778D-06 -1.0168104714005D-05  5.0779490748378D-05  1.3244015306758D-04 -5.2883467506219D-03
385  3.8400000000000D+00  1.3056362758382D-06 -9.6545595327228D-06  5.1841820487871D-05  8.1097566348404D-05 -5.0202293989360D-03
386  3.8500000000000D+00  1.2116985386301D-06 -9.1329119229570D-06  5.2404544657891D-05  3.2709940563693D-05 -4.7060799938979D-03
387  3.8600000000000D+00  1.1229977800200D-06 -8.6080008791241D-06  5.2500156206729D-05 -1.2365610718770D-05 -4.3515397379919D-03
388  3.8700000000000D+00  1.0395430816696D-06 -8.0843325938955D-06  5.2166182331888D-05 -5.3951863495334D-05 -3.9610605800468D-03
389  3.8800000000000D+00  9.6130086127526D-07 -7.5660351079714D-06  5.1441152796832D-05 -9.1808000926879D-05 -3.5411409681676D-03
390  3.8900000000000D+00  8.8819947898679D-07 -7.0568252198645D-06  5.0361669203970D-05 -1.2546536056729D-04 -3.1025707253371D-03
391  3.9000000000000D+00  8.2013118033955D-07 -6.5600201629493D-06  4.8968089182261D-05 -1.5469263081832D-04 -2.6550134552835D-03
392  3.9100000000000D+00  7.5695697633235D-07 -6.0785198720891D-06  4.7301936228539D-05 -1.7935480057240D-04 -2.2088028939011D-03
393  3.9200000000000D+00  6.9850982773894D-07 -5.6147453622580D-06  4.5395907442540D-05 -1.9916707266746D-04 -1.7673835726292D-03
394  3.9300000000000D+00  6.4460199655667D-07 -5.1708263052799D-06  4.3302851595315D-05 -2.1452923707711D-04 -1.3490640088607D-03
395  3.9400000000000D+00  5.9502675836988D-07 -4.7484655152886D-06  4.1071980700584D-05 -2.2588852972261D-04 -9.6896816617176D-04
396  3.9500000000000D+00  5.4956233297473D-07 -4.3489447513380D-06  3.8746835689638D-05 -2.3370119132406D-04 -6.3738522582092D-04
397  3.9600000000000D+00  5.0797585340254D-07 -3.9731981040285D-06  3.6368380492839D-05 -2.3846826356639D-04 -3.6263289797582D-04
398  3.9700000000000D+00  4.7002583349032D-07 -3.6221541459692D-06  3.3988126689302D-05 -2.4063700348461D-04 -1.6564274252407D-04
399  3.9800000000000D+00  4.3547062213879D-07 -3.2953562209673D-06  3.1603385920411D-05 -2.4082043686569D-04 -1.0650893034599D-05
400  3.9900000000000D+00  4.0406595553117D-07 -2.9925430096909D-06  2.9226623138915D-05 -2.3947407984114D-04  1.1971454762438D-04
401  4.0000000000000D+00  3.7556923807248D-07 -2.7132766304060D-06  2.6866716901963D-05 -2.3693775867691D-04  2.4427214454311D-04
402  4.0100000000000D+00  3.4973514448384D-07 -2.4565936389327D-06  2.4526955131238D-05 -2.3372063808731D-04  3.8670445976148D-04
403  4.0200000000000D+00  3.2632647776585D-07 -2.2216419201332D-06  2.2212476150292D-05 -2.3005626591299D-04  5.6528213902467D-04
404  4.0300000000000D+00  3.0513805650526D-07 -2.0091566395357D-06  1.9945653269719D-05 -2.2483574530511D-04  7.7103114779178D-04
405  4.0400000000000D+00  2.8595798155870D-07 -1.8189404306532D-06  1.7743492835982D-05 -2.1751648916015D-04  1.0012263707550D-03
406  4.0500000000000D+00  2.6858032446260D-07 -1.6506246060024D-06  1.5625898043125D-05 -2.0758915658143D-04  1.2478188531843D-03
407  4.0600000000000D+00  2.5283662377140D-07 -1.5042500485148D-06  1.3602065128151D-05 -1.9409169044622D-04  1.5070819271322D-03
408  4.0700000000000D+00  2.3851877253233D-07 -1.3785762546172D-06  1.1702309455129D-05 -1.7710555530473D-04  1.7586165168562D-03
409  4.0800000000000D+00  2.2538896826581D-07 -1.2712200291703D-06  9.9731251975047D-06 -1.5765392828708D-04  1.9692944446279D-03
410  4.0900000000000D+00  2.1325251802007D-07 -1.1801217143465D-06  8.4457259832196D-06 -1.3644016729845D-04  2.1151715566726D-03
411  4.1000000000000D+00  2.0193451047119D-07 -1.1030149235577D-06  7.1449796808043D-06 -1.1432817184260D-04  2.1760626297877D-03
412  4.1100000000000D+00  1.9122770767913D-07 -1.0375468904028D-06  6.1183017448155D-06 -9.2285644401884D-05  2.1123006638606D-03
413  4.1200000000000D+00  1.8105762143935D-07 -9.8130997181102D-07  5.3438014578629D-06 -7.1284155136939D-05  1.9392667617733D-03
414  4.1300000000000D+00  1.7139409932950D-07 -9.3198540207769D-07  4.7793541323530D-06 -5.2239012779908D-05  1.6877864076990D-03
415  4.1400000000000D+00  1.6220029208889D-07 -8.8746668783146D-07  4.3909001416976D-06 -3.5944540053381D-05  1.3813374102687D-03
416  4.1500000000000D+00  1.5345725435043D-07 -8.4594073087926D-07  4.1387123414260D-06 -2.3002614481538D-05  1.0472850256256D-03
417  4.1600000000000D+00  1.4519861270750D-07 -8.0495244301927D-07  3.9633673799969D-06 -1.4563823356812D-05  7.2759179781471D-04
418  4.1700000000000D+00  1.3738326030779D-07 -7.6444767786613D-07  3.8410251429461D-06 -9.9456482520832D-06  4.3636311308135D-04
419  4.1800000000000D+00  1.2997629988186D-07 -7.2466367585349D-07  3.7496124415548D-06 -8.2934444684314D-06  1.8572221278608D-04
420  4.1900000000000D+00  1.2295895336540D-07 -6.8576514283607D-07  3.6653161976884D-06 -8.8706148680452D-06 -1.1548761283157D-05
421  4.2000000000000D+00  1.1631256043135D-07 -6.4811820180182D-07  3.5700355336354D-06 -1.0847326044812D-05 -1.4775059187009D-04
422  4.2100000000000D+00  1.1001335305087D-07 -6.1307190513391D-07  3.4406219930999D-06 -1.2723840837204D-05 -2.0868237064810D-04
423  4.2200000000000D+00  1.0404753664204D-07 -5.8020285712979D-07  3.2823743667724D-06 -1.4394787461237D-05 -2.0912551545017D-04
424  4.2300000000000D+00  9.8400470261139D-08 -5.4918997001547D-07  3.1039486887001D-06 -1.5753592511763D-05 -1.6615265475144D-04
425  4.2400000000000D+00  9.3055842366014D-08 -5.1995938096609D-07  2.9139331577839D-06 -1.6587410683564D-05 -9.5494807029130D-05
426  4.2500000000000D+00  8.7997514382417D-08 -4.9238740224271D-07  2.7229490782898D-06 -1.6800239072449D-05 -1.3816322473135D-05
427  4.2600000000000D+00  8.3206866661272D-08 -4.6610253293385D-07  2.5575298411449D-06 -1.6410331231813D-05  4.7374725544185D-05
428  4.2700000000000D+00  7.8671190815611D-08 -4.4112444184341D-07  2.4133739870191D-06 -1.5498069461869D-05  8.8687106903939D-05
429  4.2800000000000D+00  7.4378460538991D-08 -4.1747151230995D-07  2.2841026492869D-06 -1.4204354344463D-05  1.1393594361607D-04
430  4.2900000000000D+00  7.0316086376674D-08 -3.9507025336109D-07  2.1682612754127D-06 -1.2710732876015D-05  1.2305919248600D-04
431  4.3000000000000D+00  6.6472095475324D-08 -3.7384839886147D-07  2.0631120333687D-06 -1.1209028359657D-05  1.1827677190190D-04
432  4.3100000000000D+00  6.2835104113666D-08 -3.5372351936373D-07  1.9599262457278D-06 -1.0085067998180D-05  1.0743164808124D-04
433  4.3200000000000D+00  5.9394291049166D-08 -3.3463845197126D-07  1.8584443477713D-06 -9.3501457380937D-06  9.2703683027786D-05
434  4.3300000000000D+00  5.6139372116766D-08 -3.1654806122813D-07  1.7615865536106D-06 -8.8554680517319D-06  7.4333434570539D-05
435  4.3400000000000D+00  5.3060575831504D-08 -2.9940297548501D-07  1.6689916920700D-06 -8.5554533968031D-06  5.5230712512880D-05
436  4.3500000000000D+00  5.0148619835557D-08 -2.8315763499523D-07  1.5805032618505D-06 -8.3801497165001D-06  3.8019745403811D-05
437  4.3600000000000D+00  4.7394688259258D-08 -2.6777384615358D-07  1.4965589268843D-06 -8.1600589043761D-06  2.6492049902715D-05
438  4.3700000000000D+00  4.4790410182065D-08 -2.5321154390262D-07  1.4172440348846D-06 -7.8154147208822D-06  2.2045840232722D-05
439  4.3800000000000D+00  4.2327838906239D-08 -2.3942414988764D-07  1.3418156479057D-06 -7.4498151305868D-06  2.2007680599067D-05
440  4.3900000000000D+00  3.9999431811114D-08 -2.2637223961982D-07  1.2701221053346D-06 -7.0642292023989D-06  2.5271754973146D-05
441  4.4000000000000D+00  3.7798031323812D-08 -2.1401806720711D-07  1.2020312163055D-06 -6.6673534243696D-06  3.0357146303355D-05
442  4.4100000000000D+00  3.5716846541716D-08 -2.0232526366309D-07  1.1374434657591D-06 -6.2831823882256D-06  3.4834492363107D-05
443  4.4200000000000D+00  3.3749435672131D-08 -1.9125871779378D-07  1.0762929237461D-06 -5.9521490801838D-06  3.5233640839916D-05
444  4.4300000000000D+00  3.1889689858686D-08 -1.8078700665979D-07  1.0183481616018D-06 -5.6382617070654D-06  3.4356890443654D-05
445  4.4400000000000D+00  3.0131816339120D-08 -1.7087927345627D-07  9.6345432859041D-07 -5.3418563839758D-06  3.2327665354565D-05
446  4.4500000000000D+00  2.8470323320431D-08 -1.6150616463581D-07  9.1145511482452D-07 -5.0624491039875D-06  2.9471272806404D-05
447  4.4600000000000D+00  2.6900005278185D-08 -1.5263976397921D-07  8.6219508614500D-07 -4.7988797132775D-06  2.6241191747667D-05
448  4.4700000000000D+00  2.5415928505148D-08 -1.4425353000374D-07  8.1547454797167D-07 -4.5456283112592D-06  2.4380499103743D-05
449  4.4800000000000D+00  2.4013418974163D-08 -1.3632223165006D-07  7.7120514189172D-07 -4.3055047490530D-06  2.2877525952108D-05
450  4.4900000000000D+00  2.2688048306847D-08 -1.2882189223626D-07  7.2926808607316D-07 -4.0781553058955D-06  2.1639774792421D-05
451  4.5000000000000D+00  2.1435621793322D-08 -1.2172973210996D-07  6.8954694257653D-07 -3.8627972208942D-06  2.0641118702685D-05
452  4.5100000000000D+00  2.0252166731292D-08 -1.1502411404619D-07  6.5193146197836D-07 -3.6586121052414D-06  1.9820958469070D-05
453  4.5200000000000D+00  1.9133920974706D-08 -1.0868449094358D-07  6.1632087497510D-07 -3.4643812895972D-06  1.8947405189649D-05
454  4.5300000000000D+00  1.8077323030672D-08 -1.0269135521946D-07  5.8261377607258D-07 -3.2795484673195D-06  1.8008151242063D-05
455  4.5400000000000D+00  1.7079001690436D-08 -9.7026190537264D-08  5.5071052663329D-07 -3.1039393858483D-06  1.7108621095837D-05
456  4.5500000000000D+00  1.6135765890966D-08 -9.1671425563244D-08  5.2051889093384D-07 -2.9371322451216D-06  1.6242914121530D-05
457  4.5600000000000D+00  1.5244595709967D-08 -8.6610389377799D-08  4.9195093950289D-07 -2.7787588551616D-06  1.5408505373678D-05
458  4.5700000000000D+00  1.4402633494789D-08 -8.1827268654485D-08  4.6492282581846D-07 -2.6285327152603D-06  1.4608360841860D-05
459  4.5800000000000D+00  1.3607175309895D-08 -7.7307066435657D-08  4.3935449976320D-07 -2.4863283309540D-06  1.3856179010106D-05
460  4.5900000000000D+00  1.2855664204294D-08 -7.3035565022384D-08  4.1517041147405D-07 -2.3515501364821D-06  1.3135685328763D-05
461  4.6000000000000D+00  1.2145681202745D-08 -6.8999286014741D-08  3.9229836969373D-07 -2.2238398430809D-06  1.2446093412863D-05
462  4.6100000000000D+00  1.1474938532998D-08 -6.5185455120118D-08  3.7066970039808D-07 -2.1028488670459D-06  1.1787200822426D-05
463  4.6200000000000D+00  1.0841272756245D-08 -6.1581967752520D-08  3.5021909508764D-07 -1.9882393080465D-06  1.1159155574880D-05
464  4.6300000000000D+00  1.0242637891950D-08 -5.8177355237130D-08  3.3088443488752D-07 -1.8796585035588D-06  1.0565157847352D-05
465  4.6400000000000D+00  9.6771001717028D-09 -5.4960755856663D-08  3.1260672875620D-07 -1.7768142595005D-06  1.0003139050970D-05
466  4.6500000000000D+00  9.1428315824183D-09 -5.1921883347546D-08  2.9532992859265D-07 -1.6794326398623D-06  9.4703577893016D-06
467  4.6600000000000D+00  8.6381040208652D-09 -4.9050997569413D-08  2.7900077526686D-07 -1.5872398714604D-06  8.9653679253359D-06
468  4.6700000000000D+00  8.1612841364105D-09 -4.6338877535911D-08  2.6356868313852D-07 -1.4999752749421D-06  8.4865950648839D-06
469  4.6800000000000D+00  7.7108282071101D-09 -4.3776795444747D-08  2.4898561772658D-07 -1.4173908398850D-06  8.0322182057666D-06
470  4.6900000000000D+00  7.2852770872264D-09 -4.1356492462918D-08  2.3520598702349D-07 -1.3392511841712D-06  7.5995190325036D-06
471  4.7000000000000D+00  6.8832529547849D-09 -3.9070151342182D-08  2.2218646500760D-07 -1.2653301024100D-06  7.1886693081223D-06
472  4.7100000000000D+00  6.5034535316100D-09 -3.6910377915670D-08  2.0988594940745D-07 -1.1954131500039D-06  6.7986164306672D-06
473  4.7200000000000D+00  6.1446484270828D-09 -3.4870178358351D-08  1.9826543545757D-07 -1.1292960773000D-06  6.4283913688607D-06
474  4.7300000000000D+00  5.8056752377193D-09 -3.2942938769223D-08  1.8728791596435D-07 -1.0667842756254D-06  6.0771003503997D-06
475  4.7400000000000D+00  5.4854355249751D-09 -3.1122403731778D-08  1.7691832870290D-07 -1.0076929743096D-06  5.7440058495274D-06
476  4.7500000000000D+00  5.1828920523381D-09 -2.9402662330783D-08  1.6712336989161D-07 -9.5184505825526D-07  5.4283074350996D-06
477  4.7600000000000D+00  4.8970654456526D-09 -2.7778130377656D-08  1.5787141153492D-07 -8.9907062984988D-07  5.1291357474555D-06
478  4.7700000000000D+00  4.6270303087441D-09 -2.6243529051071D-08  1.4913251709360D-07 -8.4920822661179D-07  4.8457486866901D-06
479  4.7800000000000D+00  4.3719125421928D-09 -2.4793870679798D-08  1.4087832645391D-07 -8.0210373706520D-07  4.5774374548061D-06
480  4.7900000000000D+00  4.1308865055832D-09 -2.3424443340958D-08  1.3308198593498D-07 -7.5761006445289D-07  4.3235220497662D-06
481  4.8000000000000D+00  3.9031721188123D-09 -2.2130792513958D-08  1.2571800941725D-07 -7.1558818434557D-07  4.0833740584200D-06
482  4.8100000000000D+00  3.6880329753465D-09 -2.0908718192136D-08  1.1876243145415D-07 -6.7590275837961D-07  3.8563313340945D-06
483  4.8200000000000D+00  3.4847733977868D-09 -1.9754252214515D-08  1.1219256207810D-07 -6.3842536053133D-07  3.6417634329960D-06
484  4.8300000000000D+00  3.2927362228562D-09 -1.8663646410742D-08  1.0598694306553D-07 -6.0303395667418D-07  3.4390627826068D-06
485  4.8400000000000D+00  3.1113007020395D-09 -1.7633361171788D-08  1.0012530234906D-07 -5.6961247725541D-07  3.2476377903656D-06
486  4.8500000000000D+00  2.9398804531179D-09 -1.6660053973299D-08  9.4588491380406D-08 -5.3805053910159D-07  3.0669139878424D-06
487  4.8600000000000D+00  2.7779213397788D-09 -1.5740569684586D-08  8.9358397986674D-08 -5.0824186937586D-07  2.8963491283737D-06
488  4.8700000000000D+00  2.6249005161892D-09 -1.4871924733040D-08  8.4418010469453D-08 -4.8009008302944D-07  2.7353721761617D-06
489  4.8800000000000D+00  2.4803238222556D-09 -1.4051302987529D-08  7.9751235698702D-08 -4.5350224711070D-07  2.5834495491245D-06
490  4.8900000000000D+00  2.3437244518300D-09 -1.3276044699817D-08  7.5342885330350D-08 -4.2839062256875D-07  2.4400664826056D-06
491  4.9000000000000D+00  2.2146614322184D-09 -1.2543637755321D-08  7.1178624216628D-08 -4.0467243856405D-07  2.3047289053326D-06
492  4.9100000000000D+00  2.0927180906044D-09 -1.1851709265182D-08  6.7244936074606D-08 -3.8226958989739D-07  2.1769535613036D-06
493  4.9200000000000D+00  1.9775007374969D-09 -1.1198017830095D-08  6.3529071273892D-08 -3.6110842635579D-07  2.0562736313153D-06
494  4.9300000000000D+00  1.8686380102280D-09 -1.0580447126813D-08  6.0018909684635D-08 -3.4111995439130D-07  1.9423118973321D-06
495  4.9400000000000D+00  1.7657788204522D-09 -9.9969977066438D-09  5.6703046189673D-08 -3.2223899191932D-07  1.8346825232560D-06
496  4.9500000000000D+00  1.6685914987376D-09 -9.4457808931408D-09  5.3570709462255D-08 -3.0440412775047D-07  1.7330238300050D-06
497  4.9600000000000D+00  1.5767627163171D-09 -8.9250126257802D-09  5.0611726246400D-08 -2.8755747943010D-07  1.6369972019620D-06
498  4.9700000000000D+00  1.4899963536676D-09 -8.4330068996751D-09  4.7816487148057D-08 -2.7164483170201D-07  1.5462875883126D-06
499  4.9800000000000D+00  1.4080127156498D-09 -7.9681714427761D-09  4.5175915848340D-08 -2.5661485319817D-07  1.4605994245641D-06
500  4.9900000000000D+00  1.3305478994844D-09 -7.5290043538303D-09  4.2681440683660D-08 -2.4241800892045D-07  1.3796509523235D-06
501  5.0000000000000D+00  1.2573524065296D-09 -7.1140857016246D-09  4.0324963961966D-08 -2.2900810029098D-07  1.3031809476441D-06
502  5.0100000000000D+00  1.1881905280714D-09 -6.7220741907878D-09  3.8098836577277D-08 -2.1634147299327D-07  1.2309442478917D-06
503  5.0200000000000D+00  1.1228395802620D-09 -6.3517027901739D-09  3.5995833212588D-08 -2.0437687559083D-07  1.1627103315645D-06
504  5.0300000000000D+00  1.0610890843165D-09 -6.0017740567721D-09  3.4009123127850D-08 -1.9307527027364D-07  1.0982680405481D-06
505  5.0400000000000D+00  1.0027402609109D-09 -5.6711572330073D-09  3.2132258524661D-08 -1.8239981216554D-07  1.0374135679302D-06
506  5.0500000000000D+00  9.4760553627896D-10 -5.3587854134303D-09  3.0359162550523D-08 -1.7231582073326D-07  9.7994023679225D-07
507  5.0600000000000D+00  8.9550756473457D-10 -5.0636499910769D-09  2.8684087542501D-08 -1.6279045404366D-07  9.2566048145493D-07
508  5.0700000000000D+00  8.4627879565570D-10 -4.7847981735888D-09  2.7101604695550D-08 -1.5379268796053D-07  8.7439651428805D-07
509  5.0800000000000D+00  7.9976093041405D-10 -4.5213298824515D-09  2.5606586285659D-08 -1.4529321784745D-07  8.2597990870882D-07
510  5.0900000000000D+00  7.5580434036294D-10 -4.2723944288443D-09  2.4194187053553D-08 -1.3726431115516D-07  7.8024900899515D-07
511  5.1000000000000D+00  7.1426769359699D-10 -4.0371883854450D-09  2.2859831293358D-08 -1.2967980521324D-07  7.3705206795087D-07
512  5.1100000000000D+00  6.7501764991608D-10 -3.8149538487719D-09  2.1599201920287D-08 -1.2251514137128D-07  6.9625169356810D-07
513  5.1200000000000D+00  6.3792812172917D-10 -3.6049742141984D-09  2.0408218224186D-08 -1.1574704421615D-07  6.5771470942089D-07
514  5.1300000000000D+00  6.0287998065425D-10 -3.4065725044494D-09  1.9283025571422D-08 -1.0935353369324D-07  6.2131538412394D-07
515  5.1400000000000D+00  5.6976067185946D-10 -3.2191091692170D-09  1.8219982817923D-08 -1.0331385099082D-07  5.8693500215543D-07
516  5.1500000000000D+00  5.3846381164505D-10 -3.0419797898651D-09  1.7215649515240D-08 -9.7608411602215D-08  5.5446161280355D-07
517  5.1600000000000D+00  5.0888886637621D-10 -2.8746132478868D-09  1.6266775261481D-08 -9.2218727002572D-08  5.2378955494380D-07
518  5.1700000000000D+00  4.8094103780443D-10 -2.7164710691278D-09  1.5370294197451D-08 -8.7127220535004D-08  4.9481824614726D-07
519  5.1800000000000D+00  4.5453066111847D-10 -2.5670439935312D-09  1.4523307932341D-08 -8.2317344741941D-08  4.6745304484654D-07
520  5.1900000000000D+00  4.2957301711714D-10 -2.4258509035432D-09  1.3723078595591D-08 -7.7773469005900D-08  4.4160452555366D-07
521  5.2000000000000D+00  4.0598805821474D-10 -2.2924372621269D-09  1.2967019956031D-08 -7.3480830975574D-08  4.1718819164452D-07
522  5.2100000000000D+00  3.8370013994181D-10 -2.1663735767573D-09  1.2252688290464D-08 -6.9425477812383D-08  3.9412433148475D-07
523  5.2200000000000D+00  3.6263771335038D-10 -2.0472536119892D-09  1.1577769753839D-08 -6.5594141935671D-08  3.7233853879142D-07
524  5.2300000000000D+00  3.4273337519231D-10 -1.9346948239558D-09  1.0940093490334D-08 -6.1974551705209D-08  3.5175814738809D-07
525  5.2400000000000D+00  3.2392334781773D-10 -1.8283352344586D-09  1.0337602223289D-08 -5.8555009514098D-08  3.3231564920923D-07
526  5.2500000000000D+00  3.0614736908675D-10 -1.7278328533780D-09  9.7683524976603D-09 -5.5324472213555D-08  3.1394738000297D-07
527  5.2600000000000D+00  2.8934849762140D-10 -1.6328645674895D-09  9.2305082054823D-09 -5.2272511931612D-08  2.9659336731653D-07
528  5.2700000000000D+00  2.7347292934447D-10 -1.5431250939786D-09  8.7223344887347D-09 -4.9389278889204D-08  2.8019718372960D-07
529  5.2800000000000D+00  2.5846975654691D-10 -1.4583257962091D-09  8.2421969869617D-09 -4.6665492193212D-08  2.6470201946808D-07
530  5.2900000000000D+00  2.4429100970977D-10 -1.3781943536635D-09  7.7885415009503D-09 -4.4092328755087D-08  2.5006189171332D-07
531  5.3000000000000D+00  2.3089132707452D-10 -1.3024733715852D-09  7.3599018934572D-09 -4.1661459685964D-08  2.3623166151649D-07
532  5.3100000000000D+00  2.1822783364518D-10 -1.2309196273708D-09  6.9548936482118D-09 -3.9365012317206D-08  2.2316817917172D-07
533  5.3200000000000D+00  2.0626001563420D-10 -1.1633033271553D-09  6.5722086705355D-09 -3.7195539160974D-08  2.1083071035789D-07
534  5.3300000000000D+00  1.9494959002520D-10 -1.0994073699844D-09  6.2106112947142D-09 -3.5145993716672D-08  1.9918065588799D-07
535  5.3400000000000D+00  1.8426034318823D-10 -1.0390261572458D-09  5.8689289315313D-09 -3.3209785392663D-08  1.8818415977055D-07
536  5.3500000000000D+00  1.7415810178766D-10 -9.8196605681587D-10  5.5460611198065D-09 -3.1380585261268D-08  1.7780540353281D-07
537  5.3600000000000D+00  1.6461061568291D-10 -9.2804468164520D-10  5.2409750010160D-09 -2.9652323472231D-08  1.6800699133033D-07
538  5.3700000000000D+00  1.5558737631820D-10 -8.7708928878739D-10  4.9526906700654D-09 -2.8019330269121D-08  1.5875564668285D-07
539  5.3800000000000D+00  1.4705955362566D-10 -8.2893666365545D-10  4.6802830415591D-09 -2.6476252653647D-08  1.5001954316565D-07
540  5.3900000000000D+00  1.3899990288693D-10 -7.8343257512122D-10  4.4228786782294D-09 -2.5018043654244D-08  1.4176832244885D-07
541  5.4000000000000D+00  1.3138267580425D-10 -7.4043133019810D-10  4.1796524649051D-09 -2.3639910663810D-08  1.3397297898378D-07
542  5.4100000000000D+00  1.2418353265135D-10 -6.9979558509706D-10  3.9498234034119D-09 -2.2337126475430D-08  1.2660526370272D-07
543  5.4200000000000D+00  1.1737949000635D-10 -6.6139448318480D-10  3.7326583448086D-09 -2.1105876758195D-08  1.1964078692501D-07
544  5.4300000000000D+00  1.1094881937302D-10 -6.2510479833902D-10  3.5274622554184D-09 -1.9942294793239D-08  1.1305565934881D-07
545  5.4400000000000D+00  1.0487098722341D-10 -5.9081004802158D-10  3.3335780385583D-09 -1.8842748267980D-08  1.0682759274612D-07
546  5.4500000000000D+00  9.9126589982984D-11 -5.5840013602637D-10  3.1503841970509D-09 -1.7803818712267D-08  1.0093589711817D-07
547  5.4600000000000D+00  9.3697292802266D-11 -5.2777101787104D-10  2.9772926477337D-09 -1.6822281338499D-08  9.5361467372097D-08
548  5.4700000000000D+00  8.8565706052168D-11 -4.9882389803021D-10  2.8137556412720D-09 -1.5895244404906D-08  9.0082993959445D-08
549  5.4800000000000D+00  8.3715502094656D-11 -4.7146620623591D-10  2.6592405927898D-09 -1.5019717691762D-08  8.5086711203503D-08
550  5.4900000000000D+00  7.9131274719761D-11 -4.4561065656428D-10  2.5132404858968D-09 -1.4192810604090D-08  8.0361239706500D-08
551  5.5000000000000D+00  7.4798432506111D-11 -4.2117455264054D-10  2.3752801921659D-09 -1.3411856746000D-08  7.5894190690179D-08
552  5.5100000000000D+00  7.0703187893154D-11 -3.9807979782336D-10  2.2449102660010D-09 -1.2674315559572D-08  7.1674077894530D-08
553  5.5200000000000D+00  6.6832511302371D-11 -3.7625263972503D-10  2.1217059566273D-09 -1.1977766038011D-08  6.7690077318162D-08
554  5.5300000000000D+00  6.3174091768509D-11 -3.5562339866081D-10  2.0052646751296D-09 -1.1319907655310D-08  6.3932440215202D-08
555  5.5400000000000D+00  5.9716327445139D-11 -3.3612600438234D-10  1.8951921902287D-09 -1.0698604653178D-08  6.0397436706957D-08
556  5.5500000000000D+00  5.6448160981457D-11 -3.1769872118948D-10  1.7911540792378D-09 -1.0111687445015D-08  5.7066309006530D-08
557  5.5600000000000D+00  5.3359179074881D-11 -3.0028292955446D-10  1.6928188101834D-09 -9.5571598668754D-09  5.3927475469144D-08
558  5.5700000000000D+00  5.0439536718272D-11 -2.8382324437042D-10  1.5998743216080D-09 -9.0331323128292D-09  5.0969453912897D-08
559  5.5800000000000D+00  4.7679926728675D-11 -2.6826732165006D-10  1.5120267343322D-09 -8.5378220335205D-09  4.8180940088042D-08
560  5.5900000000000D+00  4.5071551186976D-11 -2.5356567629386D-10  1.4289990934781D-09 -8.0695534880451D-09  4.5550901713368D-08
561  5.6000000000000D+00  4.2606063384782D-11 -2.3967180218442D-10  1.3505335802271D-09 -7.6266155990480D-09  4.3067400013680D-08
562  5.6100000000000D+00  4.0275602757966D-11 -2.2654145135674D-10  1.2763837440247D-09 -7.2075365034079D-09  4.0720166462715D-08
563  5.6200000000000D+00  3.8072795247247D-11 -2.1413225987139D-10  1.2063107478667D-09 -6.8111929056825D-09  3.8501700173581D-08
564  5.6300000000000D+00  3.5990637107392D-11 -2.0240448310764D-10  1.1400926167426D-09 -6.4363795946600D-09  3.6403522151617D-08
565  5.6400000000000D+00  3.4022510636545D-11 -1.9132052272124D-10  1.0775192122512D-09 -6.0819759054741D-09  3.4417785159458D-08
566  5.6500000000000D+00  3.2162162591810D-11 -1.8084482138384D-10  1.0183914997959D-09 -5.7469356487368D-09  3.2537294215694D-08
567  5.6600000000000D+00  3.0403683785208D-11 -1.7094376496924D-10  9.6252087650670D-10 -5.4302770151701D-09  3.0755518452384D-08
568  5.6700000000000D+00  2.8741492658248D-11 -1.6158501927975D-10  9.0973149411029D-10 -5.1312510513841D-09  2.9064242499275D-08
569  5.6800000000000D+00  2.7170309162392D-11 -1.5273904078743D-10  8.5985150208319D-10 -4.8488342858133D-09  2.7460122605931D-08
570  5.6900000000000D+00  2.5685143279825D-11 -1.4437785745832D-10  8.1271838487000D-10 -4.5820747966629D-09  2.5939991030120D-08
571  5.7000000000000D+00  2.4281279523372D-11 -1.3647486233811D-10  7.6817916711017D-10 -4.3301244365090D-09  2.4500298026702D-08
572  5.7100000000000D+00  2.2954260774508D-11 -1.2900493422418D-10  7.2608900015238D-10 -4.0921709776956D-09  2.3137876019893D-08
573  5.7200000000000D+00  2.1699874070933D-11 -1.2194435007981D-10  6.8631087119689D-10 -3.8674370597856D-09  2.1849828543832D-08
574  5.7300000000000D+00  2.0514137237014D-11 -1.1527070158115D-10  6.4871533683007D-10 -3.6551796277363D-09  2.0633420439899D-08
575  5.7400000000000D+00  1.9393273439032D-11 -1.0896306864570D-10  6.1317222985424D-10 -3.4546505098011D-09  1.9490057366610D-08
576  5.7500000000000D+00  1.8333739148895D-11 -1.0300116272255D-10  5.7957529606813D-10 -3.2652179211263D-09  1.8412556109269D-08
577  5.7600000000000D+00  1.7332175057786D-11 -9.7366001576002D-11  5.4781823708549D-10 -3.0862510259810D-09  1.7397103888573D-08
578  5.7700000000000D+00  1.6385405147578D-11 -9.2039655162844D-11  5.1780044855092D-10 -2.9171495122926D-09  1.6440150279280D-08
579  5.7800000000000D+00  1.5490427425418D-11 -8.7005171439050D-11  4.8942716360086D-10 -2.7573459124957D-09  1.5538152027084D-08
580  5.7900000000000D+00  1.4644404346138D-11 -8.2246523560539D-11  4.6260904145785D-10 -2.6063051981277D-09  1.4687611101894D-08
581  5.8000000000000D+00  1.3844653316407D-11 -7.7748552613781D-11  4.3726206524309D-10 -2.4635197808725D-09  1.3885000423228D-08
582  5.8100000000000D+00  1.3088632252375D-11 -7.3496823109800D-11  4.1331086064635D-10 -2.3284519119070D-09  1.3125349068294D-08
583  5.8200000000000D+00  1.2373953628119D-11 -6.9477943503931D-11  3.9067462201841D-10 -2.2007447117850D-09  1.2407696001823D-08
584  5.8300000000000D+00  1.1698353788811D-11 -6.5679143095468D-11  3.6928117567489D-10 -2.0799991750407D-09  1.1729452328636D-08
585  5.8400000000000D+00  1.1059693069944D-11 -6.2088352665702D-11  3.4906217883313D-10 -1.9658425485312D-09  1.1088211002985D-08
586  5.8500000000000D+00  1.0455948958448D-11 -5.8694165650109D-11  3.2995292712271D-10 -1.8579258353906D-09  1.0481744303974D-08
587  5.8600000000000D+00  9.8852096509921D-12 -5.5485801518163D-11  3.1189217991750D-10 -1.7559212889682D-09  9.9079990903889D-09
588  5.8700000000000D+00  9.3456673982481D-12 -5.2453069007888D-11  2.9482179816520D-10 -1.6595269578933D-09  9.3650633186820D-09
589  5.8800000000000D+00  8.8356094168333D-12 -4.9586320748942D-11  2.7868543668521D-10 -1.5685044413141D-09  8.8510045494452D-09
590  5.8900000000000D+00  8.3534271739654D-12 -4.6876478388332D-11  2.6343345105593D-10 -1.4825024134502D-09  8.3645235175310D-09
591  5.9000000000000D+00  7.8975953276111D-12 -4.4314942871458D-11  2.4901726921007D-10 -1.4012446511764D-09  7.9042183145723D-09
592  5.9100000000000D+00  7.4666720255357D-12 -4.1893586529460D-11  2.3539101438978D-10 -1.3244679398134D-09  7.4688011416438D-09
593  5.9200000000000D+00  7.0592943028636D-12 -3.9604727050951D-11  2.2251135290337D-10 -1.2519217228974D-09  7.0570798835029D-09
594  5.9300000000000D+00  6.6741737470772D-12 -3.7441102972752D-11  2.1033734925569D-10 -1.1833678682774D-09  6.6679396759324D-09
595  5.9400000000000D+00  6.3100921707582D-12 -3.5395849170914D-11  1.9883034268064D-10 -1.1185786338670D-09  6.3003700775141D-09
596  5.9500000000000D+00  5.9658945492726D-12 -3.3462456295005D-11  1.8795400202322D-10 -1.0573118192881D-09  5.9540401905701D-09
597  5.9600000000000D+00  5.6404972106305D-12 -3.1634819460615D-11  1.7767352277262D-10 -9.9940152040164D-10  5.6271110672110D-09
598  5.9700000000000D+00  5.3328720555791D-12 -2.9907146561823D-11  1.6795622280077D-10 -9.4466291874181D-10  5.3184975905851D-09
599  5.9800000000000D+00  5.0420472200899D-12 -2.8273962813996D-11  1.5877120991055D-10 -8.9292198876526D-10  5.0271444044489D-09
600  5.9900000000000D+00  4.7671039762933D-12 -2.6730093236872D-11  1.5008928314089D-10 -8.4401481875574D-10  4.7520299778762D-09
1  0.0000000000000D+00  9.5266184804349D-03
2  1.0000000000000D-02  9.5425920155503D-03
3  2.0000000000000D-02  9.6120378185953D-03
4  3.0000000000000D-02  9.7993694693112D-03
5  4.0000000000000D-02  1.0211298156273D-02
6  5.0000000000000D-02  1.0995881797591D-02
7  6.0000000000000D-02  1.2341200903626D-02
8  7.0000000000000D-02  1.4473675422626D-02
9  8.0000000000000D-02  1.7656036810181D-02
10  9.0000000000000D-02  2.2184972460430D-02
11  1.0000000000000D-01  2.8388462378551D-02
12  1.1000000000000D-01  3.6622830535254D-02
13  1.2000000000000D-01  4.7269535701904D-02
14  1.3000000000000D-01  6.0731728698707D-02
15  1.4000000000000D-01  7.7430604879611D-02
16  1.5000000000000D-01  9.7801582309941D-02
17  1.6000000000000D-01  1.2229033745277D-01
18  1.7000000000000D-01  1.5134873125666D-01
19  1.8000000000000D-01  1.8543065932261D-01
20  1.9000000000000D-01  2.2498786031608D-01
21  2.0000000000000D-01  2.7046571697931D-01
22  2.1000000000000D-01  3.2229908398871D-01
23  2.2000000000000D-01  3.8090817649667D-01
24  2.3000000000000D-01  4.4669455250172D-01
25  2.4000000000000D-01  5.2003722121472D-01
26  2.5000000000000D-01  6.0128890834251D-01
27  2.6000000000000D-01  6.9077250770913D-01
28  2.7000000000000D-01  7.8877774689277D-01
29  2.8000000000000D-01  8.9555809259344D-01
30  2.9000000000000D-01  1.0113279192818D+00
31  3.0000000000000D-01  1.1362599623345D+00
32  3.1000000000000D-01  1.2704830743614D+00
33  3.2000000000000D-01  1.4140803007945D+00
34  3.3000000000000D-01  1.5670872880703D+00
35  3.4000000000000D-01  1.7294910349154D+00
36  3.5000000000000D-01  1.9012289943681D+00
37  3.6000000000000D-01  2.0821885312674D+00
38  3.7000000000000D-01  2.2722067370333D+00
39  3.8000000000000D-01  2.4710706006830D+00
40  3.9000000000000D-01  2.6785175321956D+00
41  4.0000000000000D-01  2.8942362315810D+00
42  4.1000000000000D-01  3.1178678943512D+00
43  4.2000000000000D-01  3.3490077415492D+00
44  4.3000000000000D-01  3.5872068600952D+00
45  4.4000000000000D-01  3.8319743369663D+00
46  4.5000000000000D-01  4.0827796686639D+00
47  4.6000000000000D-01  4.3390554255476D+00
48  4.7000000000000D-01  4.6002001489461D+00
49  4.8000000000000D-01  4.8655814574993D+00
50  4.9000000000000D-01  5.1345393379564D+00
51  5.0000000000000D-01  5.4063895946489D+00
52  5.1000000000000D-01  5.6804274310903D+00
53  5.2000000000000D-01  5.9559311366191D+00
54  5.3000000000000D-01  6.2321658507020D+00
55  5.4000000000000D-01  6.5083873774445D+00
56  5.5000000000000D-01  6.7838460230157D+00
57  5.6000000000000D-01  7.0577904290725D+00
58  5.7000000000000D-01  7.3294713758552D+00
59  5.8000000000000D-01  7.5981455294204D+00
60  5.9000000000000D-01  7.8630791084537D+00
61  6.0000000000000D-01  8.1235514472590D+00
62  6.1000000000000D-01  8.3788584328367D+00
63  6.2000000000000D-01  8.6283157954229D+00
64  6.3000000000000D-01  8.8712622334477D+00
65  6.4000000000000D-01  9.1070623555688D+00
66  6.5000000000000D-01  9.3351094242313D+00
67  6.6000000000000D-01  9.5548278870614D+00
68  6.7000000000000D-01  9.7656756843321D+00
69  6.8000000000000D-01  9.9671463226911D+00
70  6.9000000000000D-01  1.0158770707324D+01
71  7.0000000000000D-01  1.0340118726703D+01
72  7.1000000000000D-01  1.0510800586035D+01
73  7.2000000000000D-01  1.0670467887468D+01
74  7.3000000000000D-01  1.0818814456980D+01
75  7.4000000000000D-01  1.0955576919730D+01
76  7.5000000000000D-01  1.1080535027361D+01
77  7.6000000000000D-01  1.1193511742443D+01
78  7.7000000000000D-01  1.1294373086790D+01
79  7.8000000000000D-01  1.1383027761842D+01
80  7.9000000000000D-01  1.1459426550635D+01
81  8.0000000000000D-01  1.1523561512113D+01
82  8.1000000000000D-01  1.1575464979609D+01
83  8.2000000000000D-01  1.1615208376273D+01
84  8.3000000000000D-01  1.1642900861036D+01
85  8.4000000000000D-01  1.1658687819402D+01
86  8.5000000000000D-01  1.1662749213863D+01
87  8.6000000000000D-01  1.1655297809157D+01
88  8.7000000000000D-01  1.1636577287856D+01
89  8.8000000000000D-01  1.1606860271902D+01
90  8.9000000000000D-01  1.1566446265722D+01
91  9.0000000000000D-01  1.1515659536447D+01
92  9.1000000000000D-01  1.1454846946527D+01
93  9.2000000000000D-01  1.1384375753712D+01
94  9.3000000000000D-01  1.1304631392935D+01
95  9.4000000000000D-01  1.1216015254103D+01
96  9.5000000000000D-01  1.1118942469198D+01
97  9.6000000000000D-01  1.1013839721432D+01
98  9.7000000000000D-01  1.0901143088410D+01
99  9.8000000000000D-01  1.0781295930519D+01
100  9.9000000000000D-01  1.0654746834851D+01
101  1.0000000000000D+00  1.0521947624139D+01
102  1.0100000000000D+00  1.0383351439258D+01
103  1.0200000000000D+00  1.0239410902919D+01
104  1.0300000000000D+00  1.0090576371248D+01
105  1.0400000000000D+00  9.9372942790087D+00
106  1.0500000000000D+00  9.7800055833046D+00
107  1.0600000000000D+00  9.6191443096750D+00
108  1.0700000000000D+00  9.4551362036310D+00
109  1.0800000000000D+00  9.2883974897631D+00
110  1.0900000000000D+00  9.1193337397723D+00
111  1.1000000000000D+00  8.9483388499303D+00
112  1.1100000000000D+00  8.7757941277898D+00
113  1.1200000000000D+00  8.6020674872063D+00
114  1.1300000000000D+00  8.4275127500799D+00
115  1.1400000000000D+00  8.2524690526286D+00
116  1.1500000000000D+00  8.0772603534737D+00
117  1.1600000000000D+00  7.9021950403099D+00
118  1.1700000000000D+00  7.7275656314515D+00
119  1.1800000000000D+00  7.5536485681901D+00
120  1.1900000000000D+00  7.3807040936132D+00
121  1.2000000000000D+00  7.2089762131667D+00
122  1.2100000000000D+00  7.0386927320643D+00
123  1.2200000000000D+00  6.8700653644859D+00
124  1.2300000000000D+00  6.7032899093681D+00
125  1.2400000000000D+00  6.5385464874805D+00
126  1.2500000000000D+00  6.3759998345178D+00
127  1.2600000000000D+00  6.2157996448644D+00
128  1.2700000000000D+00  6.0580809607759D+00
129  1.2800000000000D+00  5.9029646018527D+00
130  1.2900000000000D+00  5.7505576296378D+00
131  1.3000000000000D+00  5.6009538424668D+00
132  1.3100000000000D+00  5.4542342958836D+00
133  1.3200000000000D+00  5.3104678438488D+00
134  1.3300000000000D+00  5.1697116965539D+00
135  1.3400000000000D+00  5.0320119906848D+00
136  1.3500000000000D+00  4.8974043680268D+00
137  1.3600000000000D+00  4.7659145590318D+00
138  1.3700000000000D+00  4.6375589677312D+00
139  1.3800000000000D+00  4.5123452548059D+00
140  1.3900000000000D+00  4.3902729162147D+00
141  1.4000000000000D+00  4.2713338542582D+00
142  1.4100000000000D+00  4.1555129391207D+00
143  1.4200000000000D+00  4.0427885585807D+00
144  1.4300000000000D+00  3.9331331538191D+00
145  1.4400000000000D+00  3.8265137401469D+00
146  1.4500000000000D+00  3.7228924105933D+00
147  1.4600000000000D+00  3.6222268217240D+00
148  1.4700000000000D+00  3.5244706603493D+00
149  1.4800000000000D+00  3.4295740903413D+00
150  1.4900000000000D+00  3.3374841792355D+00
151  1.5000000000000D+00  3.2481453036364D+00
152  1.5100000000000D+00  3.1614995338080D+00
153  1.5200000000000D+00  3.0774869966581D+00
154  1.5300000000000D+00  2.9960462176578D+00
155  1.5400000000000D+00  2.9171144414570D+00
156  1.5500000000000D+00  2.8406279316037D+00
157  1.5600000000000D+00  2.7665222496969D+00
158  1.5700000000000D+00  2.6947325142592D+00
159  1.5800000000000D+00  2.6251936400674D+00
160  1.5900000000000D+00  2.5578405581891D+00
161  1.6000000000000D+00  2.4926084177004D+00
162  1.6100000000000D+00  2.4294327693875D+00
163  1.6200000000000D+00  2.3682497324665D+00
164  1.6300000000000D+00  2.3089961447799D+00
165  1.6400000000000D+00  2.2516096974299D+00
166  1.6500000000000D+00  2.1960290544743D+00
167  1.6600000000000D+00  2.1421939585489D+00
168  1.6700000000000D+00  2.0900453231585D+00
169  1.6800000000000D+00  2.0395253124096D+00
170  1.6900000000000D+00  1.9905774089967D+00
171  1.7000000000000D+00  1.9431464711269D+00
172  1.7100000000000D+00  1.8971787792369D+00
173  1.7200000000000D+00  1.8526220730841D+00
174  1.7300000000000D+00  1.8094255801067D+00
175  1.7400000000000D+00  1.7675400355038D+00
176  1.7500000000000D+00  1.7269176949843D+00
177  1.7600000000000D+00  1.6875123404710D+00
178  1.7700000000000D+00  1.6492792797896D+00
179  1.7800000000000D+00  1.6121753404242D+00
180  1.7900000000000D+00  1.5761588584739D+00
181  1.8000000000000D+00  1.5411896626872D+00
182  1.8100000000000D+00  1.5072290547586D+00
183  1.8200000000000D+00  1.4742397856785D+00
184  1.8300000000000D+00  1.4421860291989D+00
185  1.8400000000000D+00  1.4110333523011D+00
186  1.8500000000000D+00  1.3807486834621D+00
187  1.8600000000000D+00  1.3513002788102D+00
188  1.8700000000000D+00  1.3226576866175D+00
189  1.8800000000000D+00  1.2947917105007D+00
190  1.8900000000000D+00  1.2676743713727D+00
191  1.9000000000000D+00  1.2412788688406D+00
192  1.9100000000000D+00  1.2155795416851D+00
193  1.9200000000000D+00  1.1905518283627D+00
194  1.9300000000000D+00  1.1661722270148D+00
195  1.9400000000000D+00  1.1424182557533D+00
196  1.9500000000000D+00  1.1192684130012D+00
197  1.9600000000000D+00  1.0967021381864D+00
198  1.9700000000000D+00  1.0746997730060D+00
199  1.9800000000000D+00  1.0532425230629D+00
200  1.9900000000000D+00  1.0323124204582D+00
201  2.0000000000000D+00  1.0118922868787D+00
202  2.0100000000000D+00  9.9196569774202D-01
203  2.0200000000000D+00  9.7251694713650D-01
204  2.0300000000000D+00  9.5353101371345D-01
205  2.0400000000000D+00  9.3499352781132D-01
206  2.0500000000000D+00  9.1689073880960D-01
207  2.0600000000000D+00  8.9920948495616D-01
208  2.0700000000000D+00  8.8193716316160D-01
209  2.0800000000000D+00  8.6506170008988D-01
210  2.0900000000000D+00  8.4857152394779D-01
211  2.1000000000000D+00  8.3245553957852D-01
212  2.1100000000000D+00  8.1670309723483D-01
213  2.1200000000000D+00  8.0130396699348D-01
214  2.1300000000000D+00  7.8624831247211D-01
215  2.1400000000000D+00  7.7152666716740D-01
216  2.1500000000000D+00  7.5712990320246D-01
217  2.1600000000000D+00  7.4304922426305D-01
218  2.1700000000000D+00  7.2927615276319D-01
219  2.1800000000000D+00  7.1580251553154D-01
220  2.1900000000000D+00  7.0262042624558D-01
221  2.2000000000000D+00  6.8972227174551D-01
222  2.2100000000000D+00  6.7710069945749D-01
223  2.2200000000000D+00  6.6474860476332D-01
224  2.2300000000000D+00  6.5265911907256D-01
225  2.2400000000000D+00  6.4082559826702D-01
226  2.2500000000000D+00  6.2924161182416D-01
227  2.2600000000000D+00  6.1790093246856D-01
228  2.2700000000000D+00  6.0679752635191D-01
229  2.2800000000000D+00  5.9592554372480D-01
230  2.2900000000000D+00  5.8527931013800D-01
231  2.3000000000000D+00  5.7485331811085D-01
232  2.3100000000000D+00  5.6464221926960D-01
233  2.3200000000000D+00  5.5464081695172D-01
234  2.3300000000000D+00  5.4484405923859D-01
235  2.3400000000000D+00  5.3524703241495D-01
236  2.3500000000000D+00  5.2584495467366D-01
237  2.3600000000000D+00  5.1663317096380D-01
238  2.3700000000000D+00  5.0760714708612D-01
239  2.3800000000000D+00  4.9876246418624D-01
240  2.3900000000000D+00  4.9009481536313D-01
241  2.4000000000000D+00  4.8160000028542D-01
242  2.4100000000000D+00  4.7327392223587D-01
243  2.4200000000000D+00  4.6511258130138D-01
244  2.4300000000000D+00  4.5711207790738D-01
245  2.4400000000000D+00  4.4926861118385D-01
246  2.4500000000000D+00  4.4157847710515D-01
247  2.4600000000000D+00  4.3403807148356D-01
248  2.4700000000000D+00  4.2664389202145D-01
249  2.4800000000000D+00  4.1939254265165D-01
250  2.4900000000000D+00  4.1228072320586D-01
251  2.5000000000000D+00  4.0530522792578D-01
252  2.5100000000000D+00  3.9846294133118D-01
253  2.5200000000000D+00  3.9175083567762D-01
254  2.5300000000000D+00  3.8516596522524D-01
255  2.5400000000000D+00  3.7870546130603D-01
256  2.5500000000000D+00  3.7236653383729D-01
257  2.5600000000000D+00  3.6614646922398D-01
258  2.5700000000000D+00  3.6004262963431D-01
259  2.5800000000000D+00  3.5405244830057D-01
260  2.5900000000000D+00  3.4817342773527D-01
261  2.6000000000000D+00  3.4240313708719D-01
262  2.6100000000000D+00  3.3673921048666D-01
263  2.6200000000000D+00  3.3117934478940D-01
264  2.6300000000000D+00  3.2572129738646D-01
265  2.6400000000000D+00  3.2036288452757D-01
266  2.6500000000000D+00  3.1510197940654D-01
267  2.6600000000000D+00  3.0993651056141D-01
268  2.6700000000000D+00  3.0486445998539D-01
269  2.6800000000000D+00  2.9988386151878D-01
270  2.6900000000000D+00  2.9499279920454D-01
271  2.7000000000000D+00  2.9018940577805D-01
272  2.7100000000000D+00  2.8547186116867D-01
273  2.7200000000000D+00  2.8083839107006D-01
274  2.7300000000000D+00  2.7628726554672D-01
275  2.7400000000000D+00  2.7181679769139D-01
276  2.7500000000000D+00  2.6742534233439D-01
277  2.7600000000000D+00  2.6311129479497D-01
278  2.7700000000000D+00  2.5887308967264D-01
279  2.7800000000000D+00  2.5470919968334D-01
280  2.7900000000000D+00  2.5061813453866D-01
281  2.8000000000000D+00  2.4659843985487D-01
282  2.8100000000000D+00  2.4264869610367D-01
283  2.8200000000000D+00  2.3876751760333D-01
284  2.8300000000000D+00  2.3495355153530D-01
285  2.8400000000000D+00  2.3120547699746D-01
286  2.8500000000000D+00  2.2752200409206D-01
287  2.8600000000000D+00  2.2390187304195D-01
288  2.8700000000000D+00  2.2034385333387D-01
289  2.8800000000000D+00  2.1684674289272D-01
290  2.8900000000000D+00  2.1340936728719D-01
291  2.9000000000000D+00  2.1003057895313D-01
292  2.9100000000000D+00  2.0670925644710D-01
293  2.9200000000000D+00  2.0344430372714D-01
294  2.9300000000000D+00  2.0023464945259D-01
295  2.9400000000000D+00  1.9707924630704D-01
296  2.9500000000000D+00  1.9397707034468D-01
297  2.9600000000000D+00  1.9092712036057D-01
298  2.9700000000000D+00  1.8792841727442D-01
299  2.9800000000000D+00  1.8498000353798D-01
300  2.9900000000000D+00  1.8208094256357D-01
301  3.0000000000000D+00  1.7923031816715D-01
302  3.0100000000000D+00  1.7642723402911D-01
303  3.0200000000000D+00  1.7367081317287D-01
304  3.0300000000000D+00  1.7096019746356D-01
305  3.0400000000000D+00  1.6829454711513D-01
306  3.0500000000000D+00  1.6567304021701D-01
307  3.0600000000000D+00  1.6309487227614D-01
308  3.0700000000000D+00  1.6055925577226D-01
309  3.0800000000000D+00  1.5806541972475D-01
310  3.0900000000000D+00  1.5561260927410D-01
311  3.1000000000000D+00  1.5320008527925D-01
312  3.1100000000000D+00  1.5082712392199D-01
313  3.1200000000000D+00  1.4849301632546D-01
314  3.1300000000000D+00  1.4619706818386D-01
315  3.1400000000000D+00  1.4393859940619D-01
316  3.1500000000000D+00  1.4171694376489D-01
317  3.1600000000000D+00  1.3953144855824D-01
318  3.1700000000000D+00  1.3738147428295D-01
319  3.1800000000000D+00  1.3526639431647D-01
320  3.1900000000000D+00  1.3318559460593D-01
321  3.2000000000000D+00  1.3113847336789D-01
322  3.2100000000000D+00  1.2912444079816D-01
323  3.2200000000000D+00  1.2714291878796D-01
324  3.2300000000000D+00  1.2519334064793D-01
325  3.2400000000000D+00  1.2327515084038D-01
326  3.2500000000000D+00  1.2138780472145D-01
327  3.2600000000000D+00  1.1953076828711D-01
328  3.2700000000000D+00  1.1770351792750D-01
329  3.2800000000000D+00  1.1590554018782D-01
330  3.2900000000000D+00  1.1413633153841D-01
331  3.3000000000000D+00  1.1239539814720D-01
332  3.3100000000000D+00  1.1068225566040D-01
333  3.3200000000000D+00  1.0899642898851D-01
334  3.3300000000000D+00  1.0733745210072D-01
335  3.3400000000000D+00  1.0570486782076D-01
336  3.3500000000000D+00  1.0409822763057D-01
337  3.3600000000000D+00  1.0251709147834D-01
338  3.3700000000000D+00  1.0096102759425D-01
339  3.3800000000000D+00  9.9429612306931D-02
340  3.3900000000000D+00  9.7922429867315D-02
341  3.4000000000000D+00  9.6439072276051D-02
342  3.4100000000000D+00  9.4979139117848D-02
343  3.4200000000000D+00  9.3542237396399D-02
344  3.4300000000000D+00  9.2127981375768D-02
345  3.4400000000000D+00  9.0735992424985D-02
346  3.4500000000000D+00  8.9365898868673D-02
347  3.4600000000000D+00  8.8017335838431D-02
348  3.4700000000000D+00  8.6689945129596D-02
349  3.4800000000000D+00  8.5383375061072D-02
350  3.4900000000000D+00  8.4097280340231D-02
351  3.5000000000000D+00  8.2831321929020D-02
352  3.5100000000000D+00  8.1585166914232D-02
353  3.5200000000000D+00  8.0358488380864D-02
354  3.5300000000000D+00  7.9150965289558D-02
355  3.5400000000000D+00  7.7962282355928D-02
356  3.5500000000000D+00  7.6792129932706D-02
357  3.5600000000000D+00  7.5640203895158D-02
358  3.5700000000000D+00  7.4506205529569D-02
359  3.5800000000000D+00  7.3389841424437D-02
360  3.5900000000000D+00  7.2290823363114D-02
361  3.6000000000000D+00  7.1208868219979D-02
362  3.6100000000000D+00  7.0143697858666D-02
363  3.6200000000000D+00  6.9095039033983D-02
364  3.6300000000000D+00  6.8062623293789D-02
365  3.6400000000000D+00  6.7046186884723D-02
366  3.6500000000000D+00  6.6045470659525D-02
367  3.6600000000000D+00  6.5060219987540D-02
368  3.6700000000000D+00  6.4090184665865D-02
369  3.6800000000000D+00  6.3135118833155D-02
370  3.6900000000000D+00  6.2194780885259D-02
371  3.7000000000000D+00  6.1268933393292D-02
372  3.7100000000000D+00  6.0357343023384D-02
373  3.7200000000000D+00  5.9459780457314D-02
374  3.7300000000000D+00  5.8576020315837D-02
375  3.7400000000000D+00  5.7705841083236D-02
376  3.7500000000000D+00  5.6849025034638D-02
377  3.7600000000000D+00  5.6005358163259D-02
378  3.7700000000000D+00  5.5174630110315D-02
379  3.7800000000000D+00  5.4356634096066D-02
380  3.7900000000000D+00  5.3551166852981D-02
381  3.8000000000000D+00  5.2758028559866D-02
382  3.8100000000000D+00  5.1977022777089D-02
383  3.8200000000000D+00  5.1207956383722D-02
384  3.8300000000000D+00  5.0450639515625D-02
385  3.8400000000000D+00  4.9704885506010D-02
386  3.8500000000000D+00  4.8970510825487D-02
387  3.8600000000000D+00  4.8247335024510D-02
388  3.8700000000000D+00  4.7535180676691D-02
389  3.8800000000000D+00  4.6833873323627D-02
390  3.8900000000000D+00  4.6143241420830D-02
391  3.9000000000000D+00  4.5463116284209D-02
392  3.9100000000000D+00  4.4793332038230D-02
393  3.9200000000000D+00  4.4133725564820D-02
394  3.9300000000000D+00  4.3484136454080D-02
395  3.9400000000000D+00  4.2844406955014D-02
396  3.9500000000000D+00  4.2214381927681D-02
397  3.9600000000000D+00  4.1593908796379D-02
398  3.9700000000000D+00  4.0982837503602D-02
399  3.9800000000000D+00  4.0381020465694D-02
400  3.9900000000000D+00  3.9788312528123D-02
401  4.0000000000000D+00  3.9204570922500D-02
402  4.0100000000000D+00  3.8629655224201D-02
403  4.0200000000000D+00  3.8063427311004D-02
404  4.0300000000000D+00  3.7505751322696D-02
405  4.0400000000000D+00  3.6956493620839D-02
406  4.0500000000000D+00  3.6415522749864D-02
407  4.0600000000000D+00  3.5882709398702D-02
408  4.0700000000000D+00  3.5357926363525D-02
409  4.0800000000000D+00  3.4841048510936D-02
410  4.0900000000000D+00  3.4331952741694D-02
411  4.1000000000000D+00  3.3830517955438D-02
412  4.1100000000000D+00  3.3336625015904D-02
413  4.1200000000000D+00  3.2850156717260D-02
414  4.1300000000000D+00  3.2370997750574D-02
415  4.1400000000000D+00  3.1899034671012D-02
416  4.1500000000000D+00  3.1434155865824D-02
417  4.1600000000000D+00  3.0976251522749D-02
418  4.1700000000000D+00  3.0525213599531D-02
419  4.1800000000000D+00  3.0080935793378D-02
420  4.1900000000000D+00  2.9643313511217D-02
421  4.2000000000000D+00  2.9212243840598D-02
422  4.2100000000000D+00  2.8787625520978D-02
423  4.2200000000000D+00  2.8369358916023D-02
424  4.2300000000000D+00  2.7957345985810D-02
425  4.2400000000000D+00  2.7551490259787D-02
426  4.2500000000000D+00  2.7151696810295D-02
427  4.2600000000000D+00  2.6757872226432D-02
428  4.2700000000000D+00  2.6369924588822D-02
429  4.2800000000000D+00  2.5987763444343D-02
430  4.2900000000000D+00  2.5611299781458D-02
431  4.3000000000000D+00  2.5240446006104D-02
432  4.3100000000000D+00  2.4875115917885D-02
433  4.3200000000000D+00  2.4515224687014D-02
434  4.3300000000000D+00  2.4160688831364D-02
435  4.3400000000000D+00  2.3811426193901D-02
436  4.3500000000000D+00  2.3467355920708D-02
437  4.3600000000000D+00  2.3128398439277D-02
438  4.3700000000000D+00  2.2794475437376D-02
439  4.3800000000000D+00  2.2465509842237D-02
440  4.3900000000000D+00  2.2141425799860D-02
441  4.4000000000000D+00  2.1822148654956D-02
442  4.4100000000000D+00  2.1507604931142D-02
443  4.4200000000000D+00  2.1197722311517D-02
444  4.4300000000000D+00  2.0892429619818D-02
445  4.4400000000000D+00  2.0591656801383D-02
446  4.4500000000000D+00  2.0295334904835D-02
447  4.4600000000000D+00  2.0003396063995D-02
448  4.4700000000000D+00  1.9715773480013D-02
449  4.4800000000000D+00  1.9432401404253D-02
450  4.4900000000000D+00  1.9153215120823D-02
451  4.5000000000000D+00  1.8878150929794D-02
452  4.5100000000000D+00  1.8607146130653D-02
453  4.5200000000000D+00  1.8340139005965D-02
454  4.5300000000000D+00  1.8077068805550D-02
455  4.5400000000000D+00  1.7817875730723D-02
456  4.5500000000000D+00  1.7562500918754D-02
457  4.5600000000000D+00  1.7310886427736D-02
458  4.5700000000000D+00  1.7062975221663D-02
459  4.5800000000000D+00  1.6818711155729D-02
460  4.5900000000000D+00  1.6578038962168D-02
461  4.6000000000000D+00  1.6340904235812D-02
462  4.6100000000000D+00  1.6107253420261D-02
463  4.6200000000000D+00  1.5877033794197D-02
464  4.6300000000000D+00  1.5650193457874D-02
465  4.6400000000000D+00  1.5426681320073D-02
466  4.6500000000000D+00  1.5206447085008D-02
467  4.6600000000000D+00  1.4989441239491D-02
468  4.6700000000000D+00  1.4775615040411D-02
469  4.6800000000000D+00  1.4564920502365D-02
470  4.6900000000000D+00  1.4357310385474D-02
471  4.7000000000000D+00  1.4152738183677D-02
472  4.7100000000000D+00  1.3951158112731D-02
473  4.7200000000000D+00  1.3752525098749D-02
474  4.7300000000000D+00  1.3556794766852D-02
475  4.7400000000000D+00  1.3363923429959D-02
476  4.7500000000000D+00  1.3173868077920D-02
477  4.7600000000000D+00  1.2986586366718D-02
478  4.7700000000000D+00  1.2802036607761D-02
479  4.7800000000000D+00  1.2620177757480D-02
480  4.7900000000000D+00  1.2440969407069D-02
481  4.8000000000000D+00  1.2264371772325D-02
482  4.8100000000000D+00  1.2090345683921D-02
483  4.8200000000000D+00  1.1918852577479D-02
484  4.8300000000000D+00  1.1749854483973D-02
485  4.8400000000000D+00  1.1583314020308D-02
486  4.8500000000000D+00  1.1419194380016D-02
487  4.8600000000000D+00  1.1257459324072D-02
488  4.8700000000000D+00  1.1098073172118D-02
489  4.8800000000000D+00  1.0941000793398D-02
490  4.8900000000000D+00  1.0786207598128D-02
491  4.9000000000000D+00  1.0633659528942D-02
492  4.9100000000000D+00  1.0483323052462D-02
493  4.9200000000000D+00  1.0335165151024D-02
494  4.9300000000000D+00  1.0189153314655D-02
495  4.9400000000000D+00  1.0045255532905D-02
496  4.9500000000000D+00  9.9034402870154D-03
497  4.9600000000000D+00  9.7636765421710D-03
498  4.9700000000000D+00  9.6259337398459D-03
499  4.9800000000000D+00  9.4901817903412D-03
500  4.9900000000000D+00  9.3563910654673D-03
501  5.0000000000000D+00  9.2245323911599D-03
502  5.0100000000000D+00  9.0945770403798D-03
503  5.0200000000000D+00  8.9664967260842D-03
504  5.0300000000000D+00  8.8402635942831D-03
505  5.0400000000000D+00  8.7158502172853D-03
506  5.0500000000000D+00  8.5932295870454D-03
507  5.0600000000000D+00  8.4723751084737D-03
508  5.0700000000000D+00  8.3532605929945D-03
509  5.0800000000000D+00  8.2358602521699D-03
510  5.0900000000000D+00  8.1201486914010D-03
511  5.1000000000000D+00  8.0061009037934D-03
512  5.1100000000000D+00  7.8936922641358D-03
513  5.1200000000000D+00  7.7828985228156D-03
514  5.1300000000000D+00  7.6736957999778D-03
515  5.1400000000000D+00  7.5660605797377D-03
516  5.1500000000000D+00  7.4599697044696D-03
517  5.1600000000000D+00  7.3554003692138D-03
518  5.1700000000000D+00  7.2523301162532D-03
519  5.1800000000000D+00  7.1507368295602D-03
520  5.1900000000000D+00  7.0505987295012D-03
521  5.2000000000000D+00  6.9518943675832D-03
522  5.2100000000000D+00  6.8546026212778D-03
523  5.2200000000000D+00  6.7587026888997D-03
524  5.2300000000000D+00  6.6641740847523D-03
525  5.2400000000000D+00  6.5709966340371D-03
526  5.2500000000000D+00  6.4791504680569D-03
527  5.2600000000000D+00  6.3886160194454D-03
528  5.2700000000000D+00  6.2993740174709D-03
529  5.2800000000000D+00  6.2114054833701D-03
530  5.2900000000000D+00  6.1246917259430D-03
531  5.3000000000000D+00  6.0392143369565D-03
532  5.3100000000000D+00  5.9549551867580D-03
533  5.3200000000000D+00  5.8718964199501D-03
534  5.3300000000000D+00  5.7900204511260D-03
535  5.3400000000000D+00  5.7093099606438D-03
536  5.3500000000000D+00  5.6297478905604D-03
537  5.3600000000000D+00  5.5513174405607D-03
538  5.3700000000000D+00  5.4740020639000D-03
539  5.3800000000000D+00  5.3977854634930D-03
540  5.3900000000000D+00  5.3226515880379D-03
541  5.4000000000000D+00  5.2485846281976D-03
542  5.4100000000000D+00  5.1755690128200D-03
543  5.4200000000000D+00  5.1035894053715D-03
544  5.4300000000000D+00  5.0326307001614D-03
545  5.4400000000000D+00  4.9626780188094D-03
546  5.4500000000000D+00  4.8937167067237D-03
547  5.4600000000000D+00  4.8257323296358D-03
548  5.4700000000000D+00  4.7587106701574D-03
549  5.4800000000000D+00  4.6926377245081D-03
550  5.4900000000000D+00  4.6274996991681D-03
551  5.5000000000000D+00  4.5632830075994D-03
552  5.5100000000000D+00  4.4999742670636D-03
553  5.5200000000000D+00  4.4375602954718D-03
554  5.5300000000000D+00  4.3760281082808D-03
555  5.5400000000000D+00  4.3153649154105D-03
556  5.5500000000000D+00  4.2555581183697D-03
557  5.5600000000000D+00  4.1965953071632D-03
558  5.5700000000000D+00  4.1384642574271D-03
559  5.5800000000000D+00  4.0811529275646D-03
560  5.5900000000000D+00  4.0246494559287D-03
561  5.6000000000000D+00  3.9689421580272D-03
562  5.6100000000000D+00  3.9140195238341D-03
563  5.6200000000000D+00  3.8598702151193D-03
564  5.6300000000000D+00  3.8064830627417D-03
565  5.6400000000000D+00  3.7538470640717D-03
566  5.6500000000000D+00  3.7019513804297D-03
567  5.6600000000000D+00  3.6507853345639D-03
568  5.6700000000000D+00  3.6003384081363D-03
569  5.6800000000000D+00  3.5506002393720D-03
570  5.6900000000000D+00  3.5015606205901D-03
571  5.7000000000000D+00  3.4532094958298D-03
572  5.7100000000000D+00  3.4055369585337D-03
573  5.7200000000000D+00  3.3585332492544D-03
574  5.7300000000000D+00  3.3121887533985D-03
575  5.7400000000000D+00  3.2664939989645D-03
576  5.7500000000000D+00  3.2214396544833D-03
577  5.7600000000000D+00  3.1770165267462D-03
578  5.7700000000000D+00  3.1332155587179D-03
579  5.7800000000000D+00  3.0900278274548D-03
580  5.7900000000000D+00  3.0474445420518D-03
581  5.8000000000000D+00  3.0054570416211D-03
582  5.8100000000000D+00  2.9640567932719D-03
583  5.8200000000000D+00  2.9232353902713D-03
584  5.8300000000000D+00  2.8829845499955D-03
585  5.8400000000000D+00  2.8432961120726D-03
586  5.8500000000000D+00  2.8041620365159D-03
587  5.8600000000000D+00  2.7655744018873D-03
588  5.8700000000000D+00  2.7275254034847D-03
589  5.8800000000000D+00  2.6900073515388D-03
590  5.8900000000000D+00  2.6530126695645D-03
591  5.9000000000000D+00  2.6165338925243D-03
592  5.9100000000000D+00  2.5805636651670D-03
593  5.9200000000000D+00  2.5450947403567D-03
594  5.9300000000000D+00  2.5101199774280D-03
595  5.9400000000000D+00  2.4756323405646D-03
596  5.9500000000000D+00  2.4416248971760D-03
597  5.9600000000000D+00  2.4080908164394D-03
598  5.9700000000000D+00  2.3750233676402D-03
599  5.9800000000000D+00  2.3424159186887D-03
600  5.9900000000000D+00  2.3102619346237D-03

<INPUT>
ONCVPSP  (Optimized Norm-Conservinng Vanderbilt PSeudopotential)
scalar-relativistic version 3.2.2 08/07/2015


While it is not required under the terms of the GNU GPL, it is
suggested that you cite D. R. Hamann, Phys. Rev. B 88, 085117 (2013)
in any publication utilizing these pseudopotentials.


# ATOM AND REFERENCE CONFIGURATION
# atsym  z   nc   nv     iexc    psfile
Bi 83.00   12    3       4      psp8
#
#   n    l    f        energy (Ha)
1    0    2.00    -3.3327542D+03
2    0    2.00    -5.9879428D+02
2    1    6.00    -5.1208139D+02
3    0    2.00    -1.4454215D+02
3    1    6.00    -1.1977608D+02
3    2   10.00    -9.4941820D+01
4    0    2.00    -3.3177488D+01
4    1    6.00    -2.5065337D+01
4    2   10.00    -1.5804415D+01
5    0    2.00    -5.7986870D+00
5    1    6.00    -3.5227286D+00
4    3   14.00    -5.6076706D+00
5    2   10.00    -9.9525465D-01
6    0    2.00    -5.3201895D-01
6    1    3.00    -1.6798112D-01
#
# PSEUDOPOTENTIAL AND OPTIMIZATION
# lmax
2
#
#   l,   rc,     ep,   ncon, nbas, qcut
0    2.40   -0.53    4    7    3.60
1    2.50   -0.17    4    7    4.50
2    2.10   -1.00    4    7    8.70
#
# LOCAL POTENTIAL
# lloc, lpopt,  rc(5),   dvloc0
4    5      2.00       0.00
#
# VANDERBILT-KLEINMAN-BYLANDER PROJECTORs
# l, nproj, debl
0    2    2.5000
1    2    2.5000
2    2    1.2000
#
# MODEL CORE CHARGE
# icmod, fcfact, rcfact
3    6.00    1.34
#
# LOG DERIVATIVE ANALYSIS
# epsh1, epsh2, depsh
-12.00   12.00    0.02
#
# OUTPUT GRID
# rlmax, drl
6.00    0.01
#
# TEST CONFIGURATIONS
# ncnf
0
# nvcnf
#   n    l    f

</INPUT>


==> anc/DFT input/O-high.psp8 <==
O     ONCVPSP  r_core=  1.26  1.36  1.26
8.0000      6.0000      150617    zatom,zion,pspd
8      11   2     4   600     0    pspcod,pspxc,lmax,lloc,mmax,r2well
5.99000000  4.00000000  0.00000000    rchrg fchrg qchrg
2     2     1     0     0    nproj
0                 extension_switch
0                         6.2095474092126D+00  1.1177659884623D+00
1  0.0000000000000D+00 -1.9026434316949D-08  4.5200326037609D-08
2  1.0000000000000D-02  1.0686474814986D-01 -4.9216666438224D-02
3  2.0000000000000D-02  2.1287725712339D-01 -9.6905456268808D-02
4  3.0000000000000D-02  3.1719927001574D-01 -1.4157011907606D-01
5  4.0000000000000D-02  4.1902023099706D-01 -1.8177703628488D-01
6  5.0000000000000D-02  5.1757048216742D-01 -2.1618499757288D-01
7  6.0000000000000D-02  6.1213368986404D-01 -2.4357316283015D-01
8  7.0000000000000D-02  7.0205826641210D-01 -2.6286665911534D-01
9  8.0000000000000D-02  7.8676757233718D-01 -2.7315930725714D-01
10  9.0000000000000D-02  8.6576870716290D-01 -2.7373302763746D-01
11  1.0000000000000D-01  9.3865972367069D-01 -2.6407353823586D-01
12  1.1000000000000D-01  1.0051351303961D+00 -2.4388202901895D-01
13  1.2000000000000D-01  1.0649895796190D+00 -2.1308257388847D-01
14  1.3000000000000D-01  1.1181196725632D+00 -1.7182512320457D-01
15  1.4000000000000D-01  1.1645238493057D+00 -1.2048400483723D-01
16  1.5000000000000D-01  1.2043003673375D+00 -5.9651948163782D-02
17  1.6000000000000D-01  1.2376434091282D+00  9.8702682056130D-03
18  1.7000000000000D-01  1.2648373947405D+00  8.7088359565931D-02
19  1.8000000000000D-01  1.2862496098446D+00  1.7083300242178D-01
20  1.9000000000000D-01  1.3023212917463D+00  2.5978188285717D-01
21  2.0000000000000D-01  1.3135573456603D+00  3.5248491280099D-01
22  2.1000000000000D-01  1.3205148898574D+00  4.4739213862775D-01
23  2.2000000000000D-01  1.3237908510043D+00  5.4288381301411D-01
24  2.3000000000000D-01  1.3240088495444D+00  6.3730205735945D-01
25  2.4000000000000D-01  1.3218056289926D+00  7.2898350922240D-01
26  2.5000000000000D-01  1.3178172922566D+00  8.1629232777398D-01
27  2.6000000000000D-01  1.3126656123668D+00  8.9765292065977D-01
28  2.7000000000000D-01  1.3069446842034D+00  9.7158175811447D-01
29  2.8000000000000D-01  1.3012081779582D+00  1.0367176546722D+00
30  2.9000000000000D-01  1.2959574442505D+00  1.0918499251296D+00
31  3.0000000000000D-01  1.2916307052290D+00  1.1359438590890D+00
32  3.1000000000000D-01  1.2885935459080D+00  1.1681630067602D+00
33  3.2000000000000D-01  1.2871308957748D+00  1.1878878268628D+00
34  3.3000000000000D-01  1.2874406628122D+00  1.1947303143761D+00
35  3.4000000000000D-01  1.2896291510099D+00  1.1885443003129D+00
36  3.5000000000000D-01  1.2937083587824D+00  1.1694311962566D+00
37  3.6000000000000D-01  1.2995952200693D+00  1.1377410416273D+00
38  3.7000000000000D-01  1.3071128129652D+00  1.0940687999163D+00
39  3.8000000000000D-01  1.3159935231607D+00  1.0392459398318D+00
40  3.9000000000000D-01  1.3258841120174D+00  9.7432742672116D-01
41  4.0000000000000D-01  1.3363526024241D+00  9.0057433711870D-01
42  4.1000000000000D-01  1.3468968603967D+00  8.1943239314068D-01
43  4.2000000000000D-01  1.3569547173550D+00  7.3250679213684D-01
44  4.3000000000000D-01  1.3659154477628D+00  6.4153377899607D-01
45  4.4000000000000D-01  1.3731323899341D+00  5.4834947242756D-01
46  4.5000000000000D-01  1.3779364748070D+00  4.5485651115166D-01
47  4.6000000000000D-01  1.3796504088186D+00  3.6298913018279D-01
48  4.7000000000000D-01  1.3776032430343D+00  2.7467731039011D-01
49  4.8000000000000D-01  1.3711450516977D+00  1.9181066561800D-01
50  4.9000000000000D-01  1.3596614395366D+00  1.1620274038958D-01
51  5.0000000000000D-01  1.3425875986003D+00  4.9556387382696D-02
52  5.1000000000000D-01  1.3194216420925D+00 -6.5691225021224D-03
53  5.2000000000000D-01  1.2897369545118D+00 -5.0788633347165D-02
54  5.3000000000000D-01  1.2531933142146D+00 -8.1918697065827D-02
55  5.4000000000000D-01  1.2095465659579D+00 -9.9001693814931D-02
56  5.5000000000000D-01  1.1586566467233D+00 -1.0132600970930D-01
57  5.6000000000000D-01  1.1004937976702D+00 -8.8441872421087D-02
58  5.7000000000000D-01  1.0351428278452D+00 -6.0172523788829D-02
59  5.8000000000000D-01  9.6280533083777D-01 -1.6620493697767D-02
60  5.9000000000000D-01  8.8379979296972D-01  4.1831171026519D-02
61  6.0000000000000D-01  7.9855957056821D-01  1.1452277580742D-01
62  6.1000000000000D-01  7.0762875318144D-01  2.0052690474530D-01
63  6.2000000000000D-01  6.1165596899045D-01  2.9866226934991D-01
64  6.3000000000000D-01  5.1138622709355D-01  4.0751225292708D-01
65  6.4000000000000D-01  4.0765092811036D-01  5.2544783625501D-01
66  6.5000000000000D-01  3.0135620925152D-01  6.5065450747154D-01
67  6.6000000000000D-01  1.9346982151138D-01  7.8116268404342D-01
68  6.7000000000000D-01  8.5006764751040D-02  9.1488110780920D-01
69  6.8000000000000D-01 -2.2986069509527D-02  1.0496326169480D+00
70  6.9000000000000D-01 -1.2944597835900D-01  1.1831916527031D+00
71  7.0000000000000D-01 -2.3331096705538D-01  1.3133228243478D+00
72  7.1000000000000D-01 -3.3353641474091D-01  1.4378198339040D+00
73  7.2000000000000D-01 -4.2911158928329D-01  1.5545440532550D+00
74  7.3000000000000D-01 -5.1907571576247D-01  1.6614620504308D+00
75  7.4000000000000D-01 -6.0253331021137D-01  1.7566813792179D+00
76  7.5000000000000D-01 -6.7866850254154D-01  1.8384839761167D+00
77  7.6000000000000D-01 -7.4675809025503D-01  1.9053565513037D+00
78  7.7000000000000D-01 -8.0618308688120D-01  1.9560174140186D+00
79  7.8000000000000D-01 -8.5643855592618D-01  1.9894392372983D+00
80  7.9000000000000D-01 -8.9714155189469D-01  2.0048673408281D+00
81  8.0000000000000D-01 -9.2803702409065D-01  2.0018331525304D+00
82  8.1000000000000D-01 -9.4900157579478D-01  1.9801625978769D+00
83  8.2000000000000D-01 -9.6004501036844D-01  1.9399792591247D+00
84  8.3000000000000D-01 -9.6130963611899D-01  1.8817022430230D+00
85  8.4000000000000D-01 -9.5306734263094D-01  1.8060387931962D+00
86  8.5000000000000D-01 -9.3571450195343D-01  1.7139717805590D+00
87  8.6000000000000D-01 -9.0976478777590D-01  1.6067422999314D+00
88  8.7000000000000D-01 -8.7584004377075D-01  1.4858276917035D+00
89  8.8000000000000D-01 -8.3465936792013D-01  1.3529153922410D+00
90  8.9000000000000D-01 -7.8702661219602D-01  1.2098730941128D+00
91  9.0000000000000D-01 -7.3381652581697D-01  1.0587157656884D+00
92  9.1000000000000D-01 -6.7595979490834D-01  9.0157013789008D-01
93  9.2000000000000D-01 -6.1442725128045D-01  7.4063731277462D-01
94  9.3000000000000D-01 -5.5021353782820D-01  5.7815418325845D-01
95  9.4000000000000D-01 -4.8432052746269D-01  4.1635437501547D-01
96  9.5000000000000D-01 -4.1774079632602D-01  2.5742942993306D-01
97  9.6000000000000D-01 -3.5144145023744D-01  1.0349094533465D-01
98  9.7000000000000D-01 -2.8634859591711D-01 -4.3465635417159D-02
99  9.8000000000000D-01 -2.2333273562443D-01 -1.8159491711055D-01
100  9.9000000000000D-01 -1.6319534542290D-01 -3.0923251283246D-01
101  1.0000000000000D+00 -1.0665687514169D-01 -4.2492250508896D-01
102  1.0100000000000D+00 -5.4346379374942D-02 -5.2744091256684D-01
103  1.0200000000000D+00 -6.7929582631294D-03 -6.1581474123633D-01
104  1.0300000000000D+00  3.5580848341120D-02 -6.8933628340552D-01
105  1.0400000000000D+00  7.2463606901963D-02 -7.4757241806566D-01
106  1.0500000000000D+00  1.0365741131123D-01 -7.9036876544093D-01
107  1.0600000000000D+00  1.2907815022484D-01 -8.1784863599829D-01
108  1.0700000000000D+00  1.4875363869874D-01 -8.3040682712459D-01
109  1.0800000000000D+00  1.6281966909283D-01 -8.2869840939569D-01
110  1.0900000000000D+00  1.7151407738349D-01 -8.1362274331476D-01
111  1.1000000000000D+00  1.7516896011768D-01 -7.8630306124987D-01
112  1.1100000000000D+00  1.7420120798116D-01 -7.4806202307235D-01
113  1.1200000000000D+00  1.6910156105543D-01 -7.0039374771128D-01
114  1.1300000000000D+00  1.6042241360598D-01 -6.4493287731903D-01
115  1.1400000000000D+00  1.4876462304313D-01 -5.8342129475772D-01
116  1.1500000000000D+00  1.3476359325538D-01 -5.1767315224089D-01
117  1.1600000000000D+00  1.1907492144115D-01 -4.4953891388400D-01
118  1.1700000000000D+00  1.0235990476852D-01 -3.8086913303849D-01
119  1.1800000000000D+00  8.5271202528504D-02 -3.1347868081926D-01
120  1.1900000000000D+00  6.8438847652005D-02 -2.4911185968570D-01
121  1.2000000000000D+00  5.2457330004585D-02 -1.8941031819783D-01
122  1.2100000000000D+00  3.7873265109976D-02 -1.3588230150663D-01
123  1.2200000000000D+00  2.5175269795659D-02 -8.9880440655402D-02
124  1.2300000000000D+00  1.4764546896587D-02 -5.2510183602925D-02
125  1.2400000000000D+00  6.9209549924695D-03 -2.4521769728414D-02
126  1.2500000000000D+00  2.1053009060036D-03 -7.3761502516385D-03
127  1.2600000000000D+00  1.4284920639162D-04 -3.9417561358937D-04
128  1.2700000000000D+00 -1.3619449905481D-04  5.3264883494559D-04
129  1.2800000000000D+00  3.6657390952429D-05 -1.3950382863840D-04
130  1.2900000000000D+00  1.7191556182934D-05 -6.4764358490808D-05
131  1.3000000000000D+00 -8.8205272081329D-06  3.3969480138112D-05
132  1.3100000000000D+00 -4.2349891863413D-08 -1.9983946964394D-08
133  1.3200000000000D+00 -4.3118809420863D-08 -2.0346781602500D-08
134  1.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
135  1.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
136  1.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
137  1.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
138  1.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
139  1.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
140  1.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
141  1.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
142  1.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
143  1.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
144  1.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
145  1.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
146  1.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
147  1.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
148  1.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
149  1.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
150  1.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
151  1.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
152  1.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
153  1.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
154  1.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
155  1.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
156  1.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
157  1.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
158  1.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
159  1.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
160  1.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
161  1.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
162  1.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
163  1.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
164  1.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
165  1.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
166  1.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
167  1.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
168  1.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
169  1.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
170  1.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
171  1.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
172  1.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
173  1.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
174  1.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
175  1.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
176  1.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
177  1.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
178  1.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
179  1.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
180  1.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
181  1.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
182  1.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
183  1.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
184  1.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
185  1.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
186  1.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
187  1.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
188  1.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
189  1.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
190  1.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
191  1.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
192  1.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
193  1.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
194  1.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
195  1.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
196  1.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
197  1.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
198  1.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
199  1.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
200  1.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
201  2.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
202  2.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
203  2.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
204  2.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
205  2.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
206  2.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
207  2.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
208  2.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
209  2.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
210  2.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
211  2.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
212  2.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
213  2.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
214  2.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
215  2.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
216  2.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
217  2.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
218  2.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
219  2.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
220  2.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
221  2.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
222  2.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
223  2.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
224  2.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
225  2.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
226  2.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
227  2.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
228  2.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
229  2.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
230  2.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
231  2.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
232  2.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
233  2.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
234  2.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
235  2.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
236  2.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
237  2.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
238  2.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
239  2.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
240  2.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
241  2.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
242  2.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
243  2.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
244  2.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
245  2.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
246  2.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
247  2.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
248  2.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
249  2.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
250  2.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
251  2.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
252  2.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
253  2.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
254  2.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
255  2.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
256  2.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
1                        -6.0004217972863D+00 -1.8071403893589D+00
1  0.0000000000000D+00 -6.6846501667328D-09  9.2204474749780D-09
2  1.0000000000000D-02  2.3535897776101D-03 -3.8188096983951D-04
3  2.0000000000000D-02  9.4082379091485D-03 -1.5307524946091D-03
4  3.0000000000000D-02  2.1145450238258D-02 -3.4560789905968D-03
5  4.0000000000000D-02  3.7533972001883D-02 -6.1729018712511D-03
6  5.0000000000000D-02  5.8529155010938D-02 -9.7007597088300D-03
7  6.0000000000000D-02  8.4072099268182D-02 -1.4062214225053D-02
8  7.0000000000000D-02  1.1408859588481D-01 -1.9281018948608D-02
9  8.0000000000000D-02  1.4848790484186D-01 -2.5379976597799D-02
10  9.0000000000000D-02  1.8716140711244D-01 -3.2378539525302D-02
11  1.0000000000000D-01  2.2998117578331D-01 -4.0290214722965D-02
12  1.1000000000000D-01  2.7679851497805D-01 -4.9119840780008D-02
13  1.2000000000000D-01  3.2744251849222D-01 -5.8860808690172D-02
14  1.3000000000000D-01  3.8171870202966D-01 -6.9492301411488D-02
15  1.4000000000000D-01  4.3940776372565D-01 -8.0976628527636D-02
16  1.5000000000000D-01  5.0026452722771D-01 -9.3256732198026D-02
17  1.6000000000000D-01  5.6401711997298D-01 -1.0625393880854D-01
18  1.7000000000000D-01  6.3036643647047D-01 -1.1986602736420D-01
19  1.8000000000000D-01  6.9898593240926D-01 -1.3396568075346D-01
20  1.9000000000000D-01  7.6952179033595D-01 -1.4839937964299D-01
21  2.0000000000000D-01  8.4159349156184D-01 -1.6298679104245D-01
22  2.1000000000000D-01  9.1479482198181D-01 -1.7752069465010D-01
23  2.2000000000000D-01  9.8869533173711D-01 -1.9176748011186D-01
24  2.3000000000000D-01  1.0628422602762D+00 -2.0546823748497D-01
25  2.4000000000000D-01  1.1367629295165D+00 -2.1834045169055D-01
26  2.5000000000000D-01  1.2099675986508D+00 -2.3008029978571D-01
27  2.6000000000000D-01  1.2819527648522D+00 -2.4036553770835D-01
28  2.7000000000000D-01  1.3522048848809D+00 -2.4885895097998D-01
29  2.8000000000000D-01  1.4202044835756D+00 -2.5521233192595D-01
30  2.9000000000000D-01  1.4854306065869D+00 -2.5907093451985D-01
31  3.0000000000000D-01  1.5473655666555D+00 -2.6007834720252D-01
32  3.1000000000000D-01  1.6054999254180D+00 -2.5788171417931D-01
33  3.2000000000000D-01  1.6593376462839D+00 -2.5213722695921D-01
34  3.3000000000000D-01  1.7084013485025D+00 -2.4251580044371D-01
35  3.4000000000000D-01  1.7522375882494D+00 -2.2870884185872D-01
36  3.5000000000000D-01  1.7904220895031D+00 -2.1043401637977D-01
37  3.6000000000000D-01  1.8225648457270D+00 -1.8744091053120D-01
38  3.7000000000000D-01  1.8483150129759D+00 -1.5951649341658D-01
39  3.8000000000000D-01  1.8673655160351D+00 -1.2649027660219D-01
40  3.9000000000000D-01  1.8794572915722D+00 -8.8239076034709D-02
41  4.0000000000000D-01  1.8843830960233D+00 -4.4691283705401D-02
42  4.1000000000000D-01  1.8819908109875D+00  4.1694371815085D-03
43  4.2000000000000D-01  1.8721861851987D+00  5.8301112107647D-02
44  4.3000000000000D-01  1.8549349595885D+00  1.1760113959994D-01
45  4.4000000000000D-01  1.8302643304250D+00  1.8190475890624D-01
46  4.5000000000000D-01  1.7982637148770D+00  2.5098434811827D-01
47  4.6000000000000D-01  1.7590847934535D+00  3.2454958715605D-01
48  4.7000000000000D-01  1.7129408144444D+00  4.0224850653491D-01
49  4.8000000000000D-01  1.6601051565453D+00  4.8366942879459D-01
50  4.9000000000000D-01  1.6009091571146D+00  5.6834379512414D-01
51  5.0000000000000D-01  1.5357392247845D+00  6.5574985530880D-01
52  5.1000000000000D-01  1.4650332662281D+00  7.4531718491815D-01
53  5.2000000000000D-01  1.3892764675991D+00  8.3643197987786D-01
54  5.3000000000000D-01  1.3089964813038D+00  9.2844306548073D-01
55  5.4000000000000D-01  1.2247580781639D+00  1.0206685447240D+00
56  5.5000000000000D-01  1.1371573335333D+00  1.1124029998075D+00
57  5.6000000000000D-01  1.0468154233697D+00  1.2029251509131D+00
58  5.7000000000000D-01  9.5437211251824D-01  1.2915058681715D+00
59  5.8000000000000D-01  8.6047902242338D-01  1.3774164261456D+00
60  5.9000000000000D-01  7.6579276905764D-01  1.4599368853650D+00
61  6.0000000000000D-01  6.7096806397735D-01  1.5383644824966D+00
62  6.1000000000000D-01  5.7665087205285D-01  1.6120219097062D+00
63  6.2000000000000D-01  4.8347171855343D-01  1.6802653646642D+00
64  6.3000000000000D-01  3.9203923591110D-01  1.7424922554866D+00
65  6.4000000000000D-01  3.0293403670352D-01  1.7981484495843D+00
66  6.5000000000000D-01  2.1670299419510D-01  1.8467349619307D+00
67  6.6000000000000D-01  1.3385400532121D-01  1.8878139864371D+00
68  6.7000000000000D-01  5.4851303358118D-02  1.9210141838666D+00
69  6.8000000000000D-01 -1.9888621192349D-02  1.9460351508831D+00
70  6.9000000000000D-01 -9.0000442558398D-02  1.9626510071621D+00
71  7.0000000000000D-01 -1.5517272583253D-01  1.9707130507713D+00
72  7.1000000000000D-01 -2.1514992953258D-01  1.9701514461681D+00
73  7.2000000000000D-01 -2.6973366803762D-01  1.9609759237333D+00
74  7.3000000000000D-01 -3.1878322874066D-01  1.9432754846304D+00
75  7.4000000000000D-01 -3.6221535014895D-01  1.9172171197122D+00
76  7.5000000000000D-01 -4.0000327825575D-01  1.8830435657887D+00
77  7.6000000000000D-01 -4.3217512930951D-01  1.8410701368550D+00
78  7.7000000000000D-01 -4.5881159720507D-01  1.7916806812979D+00
79  7.8000000000000D-01 -4.8004305312361D-01  1.7353227286724D+00
80  7.9000000000000D-01 -4.9604609352142D-01  1.6725019010579D+00
81  8.0000000000000D-01 -5.0703959999374D-01  1.6037756741007D+00
82  8.1000000000000D-01 -5.1328038080140D-01  1.5297465814857D+00
83  8.2000000000000D-01 -5.1505846885179D-01  1.4510549635984D+00
84  8.3000000000000D-01 -5.1269215459976D-01  1.3683713664703D+00
85  8.4000000000000D-01 -5.0652283463345D-01  1.2823887006458D+00
86  8.5000000000000D-01 -4.9690975761354D-01  1.1938142713581D+00
87  8.6000000000000D-01 -4.8422474874852D-01  1.1033617913304D+00
88  8.7000000000000D-01 -4.6884699214158D-01  1.0117434856650D+00
89  8.8000000000000D-01 -4.5115794719410D-01  9.1966239471002D-01
90  8.9000000000000D-01 -4.3153647087224D-01  8.2780497557620D-01
91  9.0000000000000D-01 -4.1035421213885D-01  7.3683409625255D-01
92  9.1000000000000D-01 -3.8797133834054D-01  6.4738250816671D-01
93  9.2000000000000D-01 -3.6473264595666D-01  5.6004687372860D-01
94  9.3000000000000D-01 -3.4096410001376D-01  4.7538241506847D-01
95  9.4000000000000D-01 -3.1696983780745D-01  3.9389823903231D-01
96  9.5000000000000D-01 -2.9302966352454D-01  3.1605338174378D-01
97  9.6000000000000D-01 -2.6939705109569D-01  2.4225360390106D-01
98  9.7000000000000D-01 -2.4629766331486D-01  1.7284895568041D-01
99  9.8000000000000D-01 -2.2392838608858D-01  1.0813211785939D-01
100  9.9000000000000D-01 -2.0245686778182D-01  4.8337513744235D-02
101  1.0000000000000D+00 -1.8202154543729D-01 -6.3588247150411D-03
102  1.0100000000000D+00 -1.6273213154535D-01 -5.5838664497673D-02
103  1.0200000000000D+00 -1.4467052827898D-01 -1.0004029023441D-01
104  1.0300000000000D+00 -1.2789212983905D-01 -1.3895658062701D-01
105  1.0400000000000D+00 -1.1242746837964D-01 -1.7263249686436D-01
106  1.0500000000000D+00 -9.8284154786909D-02 -2.0116204397892D-01
107  1.0600000000000D+00 -8.5449062685457D-02 -2.2468477093048D-01
108  1.0700000000000D+00 -7.3890701824153D-02 -2.4338187955904D-01
109  1.0800000000000D+00 -6.3561726445342D-02 -2.5747201448854D-01
110  1.0900000000000D+00 -5.4401524436284D-02 -2.6720680724003D-01
111  1.1000000000000D+00 -4.6338834750063D-02 -2.7286624710646D-01
112  1.1100000000000D+00 -3.9294342376815D-02 -2.7475395021821D-01
113  1.1200000000000D+00 -3.3183204297324D-02 -2.7319239456518D-01
114  1.1300000000000D+00 -2.7917463526297D-02 -2.6851818511579D-01
115  1.1400000000000D+00 -2.3408314171359D-02 -2.6107740716259D-01
116  1.1500000000000D+00 -1.9568184374299D-02 -2.5122112186909D-01
117  1.1600000000000D+00 -1.6312611985423D-02 -2.3930104921600D-01
118  1.1700000000000D+00 -1.3561894209167D-02 -2.2566547520672D-01
119  1.1800000000000D+00 -1.1242498961259D-02 -2.1065541412573D-01
120  1.1900000000000D+00 -9.2881877079630D-03 -1.9460113705235D-01
121  1.2000000000000D+00 -7.6410308019116D-03 -1.7781871282206D-01
122  1.2100000000000D+00 -6.2520125208961D-03 -1.6060720428333D-01
123  1.2200000000000D+00 -5.0801951159659D-03 -1.4324872710482D-01
124  1.2300000000000D+00 -4.0914854334058D-03 -1.2600905221986D-01
125  1.2400000000000D+00 -3.2574704294414D-03 -1.0913786502443D-01
126  1.2500000000000D+00 -2.5551384807183D-03 -9.2867042302876D-02
127  1.2600000000000D+00 -1.9661879703184D-03 -7.7409778779132D-02
128  1.2700000000000D+00 -1.4762783077524D-03 -6.2959844311319D-02
129  1.2800000000000D+00 -1.0742000522833D-03 -4.9691063141497D-02
130  1.2900000000000D+00 -7.5101264615946D-04 -3.7756956906509D-02
131  1.3000000000000D+00 -4.9917640939656D-04 -2.7290535270578D-02
132  1.3100000000000D+00 -3.1175183378311D-04 -1.8406453121730D-02
133  1.3200000000000D+00 -1.8148011112054D-04 -1.1193047798482D-02
134  1.3300000000000D+00 -9.9294556129045D-05 -5.6894822618713D-03
135  1.3400000000000D+00 -5.9121893738838D-05 -2.0544944953116D-03
136  1.3500000000000D+00 -4.9063988939070D-05 -2.9529065370425D-04
137  1.3600000000000D+00 -3.1426679860836D-05  1.5137678917386D-04
138  1.3700000000000D+00 -3.0219792030525D-06  2.4270688699328D-05
139  1.3800000000000D+00  4.2944539393535D-06 -4.1235951853688D-05
140  1.3900000000000D+00 -4.8166262854589D-07  3.6615915410776D-06
141  1.4000000000000D+00 -6.8729743639627D-07  5.6185263807991D-06
142  1.4100000000000D+00  1.1198270197237D-07 -1.3057657637590D-07
143  1.4200000000000D+00  2.8420704516991D-08 -3.3139745948758D-08
144  1.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
145  1.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
146  1.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
147  1.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
148  1.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
149  1.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
150  1.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
151  1.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
152  1.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
153  1.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
154  1.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
155  1.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
156  1.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
157  1.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
158  1.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
159  1.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
160  1.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
161  1.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
162  1.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
163  1.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
164  1.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
165  1.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
166  1.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
167  1.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
168  1.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
169  1.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
170  1.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
171  1.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
172  1.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
173  1.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
174  1.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
175  1.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
176  1.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
177  1.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
178  1.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
179  1.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
180  1.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
181  1.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
182  1.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
183  1.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
184  1.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
185  1.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
186  1.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
187  1.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
188  1.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
189  1.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
190  1.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
191  1.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
192  1.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
193  1.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
194  1.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
195  1.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
196  1.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
197  1.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
198  1.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
199  1.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
200  1.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
201  2.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
202  2.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
203  2.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
204  2.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
205  2.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
206  2.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
207  2.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
208  2.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
209  2.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
210  2.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
211  2.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
212  2.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
213  2.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
214  2.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
215  2.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
216  2.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
217  2.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
218  2.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
219  2.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
220  2.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
221  2.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
222  2.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
223  2.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
224  2.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
225  2.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
226  2.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
227  2.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
228  2.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
229  2.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
230  2.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
231  2.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
232  2.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
233  2.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
234  2.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
235  2.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
236  2.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
237  2.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
238  2.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
239  2.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
240  2.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
241  2.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
242  2.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
243  2.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
244  2.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
245  2.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
246  2.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
247  2.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
248  2.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
249  2.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
250  2.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
251  2.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
252  2.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
253  2.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
254  2.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
255  2.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
256  2.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00
2                        -4.3714856259694D+00
1  0.0000000000000D+00  1.1546319882150D-07
2  1.0000000000000D-02  1.6625509952208D-04
3  2.0000000000000D-02  1.3228437400010D-03
4  3.0000000000000D-02  4.4243501740639D-03
5  4.0000000000000D-02  1.0354954461740D-02
6  5.0000000000000D-02  1.9895935410335D-02
7  6.0000000000000D-02  3.3696333807006D-02
8  7.0000000000000D-02  5.2247688944382D-02
9  8.0000000000000D-02  7.5863645976357D-02
10  9.0000000000000D-02  1.0466509329171D-01
11  1.0000000000000D-01  1.3857133161061D-01
12  1.1000000000000D-01  1.7729760417198D-01
13  1.2000000000000D-01  2.2035913487848D-01
14  1.3000000000000D-01  2.6708163358018D-01
15  1.4000000000000D-01  3.1661803994165D-01
16  1.5000000000000D-01  3.6797109470641D-01
17  1.6000000000000D-01  4.2002115468361D-01
18  1.7000000000000D-01  4.7155851022113D-01
19  1.8000000000000D-01  5.2131932570186D-01
20  1.9000000000000D-01  5.6802420861388D-01
21  2.0000000000000D-01  6.1041832430202D-01
22  2.1000000000000D-01  6.4731191421786D-01
23  2.2000000000000D-01  6.7762004718683D-01
24  2.3000000000000D-01  7.0040043692850D-01
25  2.4000000000000D-01  7.1488819496858D-01
26  2.5000000000000D-01  7.2052645548204D-01
27  2.6000000000000D-01  7.1699190597028D-01
28  2.7000000000000D-01  7.0421438265738D-01
29  2.8000000000000D-01  6.8238983899380D-01
30  2.9000000000000D-01  6.5198616590604D-01
31  3.0000000000000D-01  6.1374152907488D-01
32  3.1000000000000D-01  5.6865508673801D-01
33  3.2000000000000D-01  5.1797015612691D-01
34  3.3000000000000D-01  4.6315010228024D-01
35  3.4000000000000D-01  4.0584742417498D-01
36  3.5000000000000D-01  3.4786670449091D-01
37  3.6000000000000D-01  2.9112226571825D-01
38  3.7000000000000D-01  2.3759153188246D-01
39  3.8000000000000D-01  1.8926522757985D-01
40  3.9000000000000D-01  1.4809565050842D-01
41  4.0000000000000D-01  1.1594432721069D-01
42  4.1000000000000D-01  9.4530402027373D-02
43  4.2000000000000D-01  8.5381114871412D-02
44  4.3000000000000D-01  8.9785693831557D-02
45  4.4000000000000D-01  1.0875392417443D-01
46  4.5000000000000D-01  1.4298055731454D-01
47  4.6000000000000D-01  1.9281659392429D-01
48  4.7000000000000D-01  2.5824831755568D-01
49  4.8000000000000D-01  3.3888477269700D-01
50  4.9000000000000D-01  4.3395417852334D-01
51  5.0000000000000D-01  5.4230955166092D-01
52  5.1000000000000D-01  6.6244358365509D-01
53  5.2000000000000D-01  7.9251258694115D-01
54  5.3000000000000D-01  9.3036909311997D-01
55  5.4000000000000D-01  1.0736024651365D+00
56  5.5000000000000D-01  1.2195866758864D+00
57  5.6000000000000D-01  1.3655342158314D+00
58  5.7000000000000D-01  1.5085549260958D+00
59  5.8000000000000D-01  1.6457184154960D+00
60  5.9000000000000D-01  1.7741186143999D+00
61  6.0000000000000D-01  1.8909389474016D+00
62  6.1000000000000D-01  1.9935165733086D+00
63  6.2000000000000D-01  2.0794041456133D+00
64  6.3000000000000D-01  2.1464275900000D+00
65  6.4000000000000D-01  2.1927384761133D+00
66  6.5000000000000D-01  2.2168596783431D+00
67  6.6000000000000D-01  2.2177231704407D+00
68  6.7000000000000D-01  2.1946989788853D+00
69  6.8000000000000D-01  2.1476145261937D+00
70  6.9000000000000D-01  2.0767638216534D+00
71  7.0000000000000D-01  1.9829061976344D+00
72  7.1000000000000D-01  1.8672545412235D+00
73  7.2000000000000D-01  1.7314532237290D+00
74  7.3000000000000D-01  1.5775461806386D+00
75  7.4000000000000D-01  1.4079358353241D+00
76  7.5000000000000D-01  1.2253337833775D+00
77  7.6000000000000D-01  1.0327043588453D+00
78  7.7000000000000D-01  8.3320237919631D-01
79  7.8000000000000D-01  6.3010651149593D-01
80  7.9000000000000D-01  4.2674981262013D-01
81  8.0000000000000D-01  2.2644906888582D-01
82  8.1000000000000D-01  3.2434593219659D-02
83  8.2000000000000D-01 -1.5221787004064D-01
84  8.3000000000000D-01 -3.2465153136163D-01
85  8.4000000000000D-01 -4.8228772026863D-01
86  8.5000000000000D-01 -6.2287844057439D-01
87  8.6000000000000D-01 -7.4455108992121D-01
88  8.7000000000000D-01 -8.4584430794329D-01
89  8.8000000000000D-01 -9.2573413417098D-01
90  8.9000000000000D-01 -9.8364989407848D-01
91  9.0000000000000D-01 -1.0194794835031D+00
92  9.1000000000000D-01 -1.0335639817362D+00
93  9.2000000000000D-01 -1.0266817853763D+00
94  9.3000000000000D-01 -1.0000227119544D+00
95  9.4000000000000D-01 -9.5515276791518D-01
96  9.5000000000000D-01 -8.9397050355526D-01
97  9.6000000000000D-01 -8.1865608221209D-01
98  9.7000000000000D-01 -7.3161436715604D-01
99  9.8000000000000D-01 -6.3541347303573D-01
100  9.9000000000000D-01 -5.3272033458335D-01
101  1.0000000000000D+00 -4.2623491294975D-01
102  1.0100000000000D+00 -3.1862468688214D-01
103  1.0200000000000D+00 -2.1246105904920D-01
104  1.0300000000000D+00 -1.1015925158499D-01
105  1.0400000000000D+00 -1.3923169521131D-02
106  1.0500000000000D+00  7.4303433217340D-02
107  1.0600000000000D+00  1.5287829607672D-01
108  1.0700000000000D+00  2.2049353820835D-01
109  1.0800000000000D+00  2.7619932945794D-01
110  1.0900000000000D+00  3.1941783315576D-01
111  1.1000000000000D+00  3.4994717429712D-01
112  1.1100000000000D+00  3.6795540633486D-01
113  1.1200000000000D+00  3.7396476661560D-01
114  1.1300000000000D+00  3.6882671894321D-01
115  1.1400000000000D+00  3.5368855303003D-01
116  1.1500000000000D+00  3.2995247868995D-01
117  1.1600000000000D+00  2.9922841201313D-01
118  1.1700000000000D+00  2.6328177147534D-01
119  1.1800000000000D+00  2.2397773666447D-01
120  1.1900000000000D+00  1.8322343174828D-01
121  1.2000000000000D+00  1.4290997562300D-01
122  1.2100000000000D+00  1.0485540994242D-01
123  1.2200000000000D+00  7.0759912849273D-02
124  1.2300000000000D+00  4.2103839969951D-02
125  1.2400000000000D+00  2.0032079756686D-02
126  1.2500000000000D+00  6.2396292448588D-03
127  1.2600000000000D+00  5.1474157184780D-04
128  1.2700000000000D+00 -3.6630441040282D-04
129  1.2800000000000D+00  1.0046467962443D-04
130  1.2900000000000D+00  4.7727372400341D-05
131  1.3000000000000D+00 -2.3532922364150D-05
132  1.3100000000000D+00 -2.6165334725386D-07
133  1.3200000000000D+00 -2.6640400525596D-07
134  1.3300000000000D+00  0.0000000000000D+00
135  1.3400000000000D+00  0.0000000000000D+00
136  1.3500000000000D+00  0.0000000000000D+00
137  1.3600000000000D+00  0.0000000000000D+00
138  1.3700000000000D+00  0.0000000000000D+00
139  1.3800000000000D+00  0.0000000000000D+00
140  1.3900000000000D+00  0.0000000000000D+00
141  1.4000000000000D+00  0.0000000000000D+00
142  1.4100000000000D+00  0.0000000000000D+00
143  1.4200000000000D+00  0.0000000000000D+00
144  1.4300000000000D+00  0.0000000000000D+00
145  1.4400000000000D+00  0.0000000000000D+00
146  1.4500000000000D+00  0.0000000000000D+00
147  1.4600000000000D+00  0.0000000000000D+00
148  1.4700000000000D+00  0.0000000000000D+00
149  1.4800000000000D+00  0.0000000000000D+00
150  1.4900000000000D+00  0.0000000000000D+00
151  1.5000000000000D+00  0.0000000000000D+00
152  1.5100000000000D+00  0.0000000000000D+00
153  1.5200000000000D+00  0.0000000000000D+00
154  1.5300000000000D+00  0.0000000000000D+00
155  1.5400000000000D+00  0.0000000000000D+00
156  1.5500000000000D+00  0.0000000000000D+00
157  1.5600000000000D+00  0.0000000000000D+00
158  1.5700000000000D+00  0.0000000000000D+00
159  1.5800000000000D+00  0.0000000000000D+00
160  1.5900000000000D+00  0.0000000000000D+00
161  1.6000000000000D+00  0.0000000000000D+00
162  1.6100000000000D+00  0.0000000000000D+00
163  1.6200000000000D+00  0.0000000000000D+00
164  1.6300000000000D+00  0.0000000000000D+00
165  1.6400000000000D+00  0.0000000000000D+00
166  1.6500000000000D+00  0.0000000000000D+00
167  1.6600000000000D+00  0.0000000000000D+00
168  1.6700000000000D+00  0.0000000000000D+00
169  1.6800000000000D+00  0.0000000000000D+00
170  1.6900000000000D+00  0.0000000000000D+00
171  1.7000000000000D+00  0.0000000000000D+00
172  1.7100000000000D+00  0.0000000000000D+00
173  1.7200000000000D+00  0.0000000000000D+00
174  1.7300000000000D+00  0.0000000000000D+00
175  1.7400000000000D+00  0.0000000000000D+00
176  1.7500000000000D+00  0.0000000000000D+00
177  1.7600000000000D+00  0.0000000000000D+00
178  1.7700000000000D+00  0.0000000000000D+00
179  1.7800000000000D+00  0.0000000000000D+00
180  1.7900000000000D+00  0.0000000000000D+00
181  1.8000000000000D+00  0.0000000000000D+00
182  1.8100000000000D+00  0.0000000000000D+00
183  1.8200000000000D+00  0.0000000000000D+00
184  1.8300000000000D+00  0.0000000000000D+00
185  1.8400000000000D+00  0.0000000000000D+00
186  1.8500000000000D+00  0.0000000000000D+00
187  1.8600000000000D+00  0.0000000000000D+00
188  1.8700000000000D+00  0.0000000000000D+00
189  1.8800000000000D+00  0.0000000000000D+00
190  1.8900000000000D+00  0.0000000000000D+00
191  1.9000000000000D+00  0.0000000000000D+00
192  1.9100000000000D+00  0.0000000000000D+00
193  1.9200000000000D+00  0.0000000000000D+00
194  1.9300000000000D+00  0.0000000000000D+00
195  1.9400000000000D+00  0.0000000000000D+00
196  1.9500000000000D+00  0.0000000000000D+00
197  1.9600000000000D+00  0.0000000000000D+00
198  1.9700000000000D+00  0.0000000000000D+00
199  1.9800000000000D+00  0.0000000000000D+00
200  1.9900000000000D+00  0.0000000000000D+00
201  2.0000000000000D+00  0.0000000000000D+00
202  2.0100000000000D+00  0.0000000000000D+00
203  2.0200000000000D+00  0.0000000000000D+00
204  2.0300000000000D+00  0.0000000000000D+00
205  2.0400000000000D+00  0.0000000000000D+00
206  2.0500000000000D+00  0.0000000000000D+00
207  2.0600000000000D+00  0.0000000000000D+00
208  2.0700000000000D+00  0.0000000000000D+00
209  2.0800000000000D+00  0.0000000000000D+00
210  2.0900000000000D+00  0.0000000000000D+00
211  2.1000000000000D+00  0.0000000000000D+00
212  2.1100000000000D+00  0.0000000000000D+00
213  2.1200000000000D+00  0.0000000000000D+00
214  2.1300000000000D+00  0.0000000000000D+00
215  2.1400000000000D+00  0.0000000000000D+00
216  2.1500000000000D+00  0.0000000000000D+00
217  2.1600000000000D+00  0.0000000000000D+00
218  2.1700000000000D+00  0.0000000000000D+00
219  2.1800000000000D+00  0.0000000000000D+00
220  2.1900000000000D+00  0.0000000000000D+00
221  2.2000000000000D+00  0.0000000000000D+00
222  2.2100000000000D+00  0.0000000000000D+00
223  2.2200000000000D+00  0.0000000000000D+00
224  2.2300000000000D+00  0.0000000000000D+00
225  2.2400000000000D+00  0.0000000000000D+00
226  2.2500000000000D+00  0.0000000000000D+00
227  2.2600000000000D+00  0.0000000000000D+00
228  2.2700000000000D+00  0.0000000000000D+00
229  2.2800000000000D+00  0.0000000000000D+00
230  2.2900000000000D+00  0.0000000000000D+00
231  2.3000000000000D+00  0.0000000000000D+00
232  2.3100000000000D+00  0.0000000000000D+00
233  2.3200000000000D+00  0.0000000000000D+00
234  2.3300000000000D+00  0.0000000000000D+00
235  2.3400000000000D+00  0.0000000000000D+00
236  2.3500000000000D+00  0.0000000000000D+00
237  2.3600000000000D+00  0.0000000000000D+00
238  2.3700000000000D+00  0.0000000000000D+00
239  2.3800000000000D+00  0.0000000000000D+00
240  2.3900000000000D+00  0.0000000000000D+00
241  2.4000000000000D+00  0.0000000000000D+00
242  2.4100000000000D+00  0.0000000000000D+00
243  2.4200000000000D+00  0.0000000000000D+00
244  2.4300000000000D+00  0.0000000000000D+00
245  2.4400000000000D+00  0.0000000000000D+00
246  2.4500000000000D+00  0.0000000000000D+00
247  2.4600000000000D+00  0.0000000000000D+00
248  2.4700000000000D+00  0.0000000000000D+00
249  2.4800000000000D+00  0.0000000000000D+00
250  2.4900000000000D+00  0.0000000000000D+00
251  2.5000000000000D+00  0.0000000000000D+00
252  2.5100000000000D+00  0.0000000000000D+00
253  2.5200000000000D+00  0.0000000000000D+00
254  2.5300000000000D+00  0.0000000000000D+00
255  2.5400000000000D+00  0.0000000000000D+00
256  2.5500000000000D+00  0.0000000000000D+00
257  2.5600000000000D+00  0.0000000000000D+00
258  2.5700000000000D+00  0.0000000000000D+00
259  2.5800000000000D+00  0.0000000000000D+00
260  2.5900000000000D+00  0.0000000000000D+00
261  2.6000000000000D+00  0.0000000000000D+00
262  2.6100000000000D+00  0.0000000000000D+00
263  2.6200000000000D+00  0.0000000000000D+00
264  2.6300000000000D+00  0.0000000000000D+00
265  2.6400000000000D+00  0.0000000000000D+00
266  2.6500000000000D+00  0.0000000000000D+00
267  2.6600000000000D+00  0.0000000000000D+00
268  2.6700000000000D+00  0.0000000000000D+00
269  2.6800000000000D+00  0.0000000000000D+00
270  2.6900000000000D+00  0.0000000000000D+00
271  2.7000000000000D+00  0.0000000000000D+00
272  2.7100000000000D+00  0.0000000000000D+00
273  2.7200000000000D+00  0.0000000000000D+00
274  2.7300000000000D+00  0.0000000000000D+00
275  2.7400000000000D+00  0.0000000000000D+00
276  2.7500000000000D+00  0.0000000000000D+00
277  2.7600000000000D+00  0.0000000000000D+00
278  2.7700000000000D+00  0.0000000000000D+00
279  2.7800000000000D+00  0.0000000000000D+00
280  2.7900000000000D+00  0.0000000000000D+00
281  2.8000000000000D+00  0.0000000000000D+00
282  2.8100000000000D+00  0.0000000000000D+00
283  2.8200000000000D+00  0.0000000000000D+00
284  2.8300000000000D+00  0.0000000000000D+00
285  2.8400000000000D+00  0.0000000000000D+00
286  2.8500000000000D+00  0.0000000000000D+00
287  2.8600000000000D+00  0.0000000000000D+00
288  2.8700000000000D+00  0.0000000000000D+00
289  2.8800000000000D+00  0.0000000000000D+00
290  2.8900000000000D+00  0.0000000000000D+00
291  2.9000000000000D+00  0.0000000000000D+00
292  2.9100000000000D+00  0.0000000000000D+00
293  2.9200000000000D+00  0.0000000000000D+00
294  2.9300000000000D+00  0.0000000000000D+00
295  2.9400000000000D+00  0.0000000000000D+00
296  2.9500000000000D+00  0.0000000000000D+00
297  2.9600000000000D+00  0.0000000000000D+00
298  2.9700000000000D+00  0.0000000000000D+00
299  2.9800000000000D+00  0.0000000000000D+00
300  2.9900000000000D+00  0.0000000000000D+00
301  3.0000000000000D+00  0.0000000000000D+00
302  3.0100000000000D+00  0.0000000000000D+00
303  3.0200000000000D+00  0.0000000000000D+00
304  3.0300000000000D+00  0.0000000000000D+00
305  3.0400000000000D+00  0.0000000000000D+00
306  3.0500000000000D+00  0.0000000000000D+00
307  3.0600000000000D+00  0.0000000000000D+00
308  3.0700000000000D+00  0.0000000000000D+00
309  3.0800000000000D+00  0.0000000000000D+00
310  3.0900000000000D+00  0.0000000000000D+00
311  3.1000000000000D+00  0.0000000000000D+00
312  3.1100000000000D+00  0.0000000000000D+00
313  3.1200000000000D+00  0.0000000000000D+00
314  3.1300000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00
4
1  0.0000000000000D+00 -1.0277649500674D+01
2  1.0000000000000D-02 -1.0276741579164D+01
3  2.0000000000000D-02 -1.0274040923290D+01
4  3.0000000000000D-02 -1.0269615040411D+01
5  4.0000000000000D-02 -1.0263571094540D+01
6  5.0000000000000D-02 -1.0256048483630D+01
7  6.0000000000000D-02 -1.0247209715583D+01
8  7.0000000000000D-02 -1.0237230519155D+01
9  8.0000000000000D-02 -1.0226290125969D+01
10  9.0000000000000D-02 -1.0214562504606D+01
11  1.0000000000000D-01 -1.0202209095881D+01
12  1.1000000000000D-01 -1.0189373341213D+01
13  1.2000000000000D-01 -1.0176177058372D+01
14  1.3000000000000D-01 -1.0162718531560D+01
15  1.4000000000000D-01 -1.0149072058611D+01
16  1.5000000000000D-01 -1.0135288636533D+01
17  1.6000000000000D-01 -1.0121397456937D+01
18  1.7000000000000D-01 -1.0107407910104D+01
19  1.8000000000000D-01 -1.0093311845398D+01
20  1.9000000000000D-01 -1.0079085893545D+01
21  2.0000000000000D-01 -1.0064693713426D+01
22  2.1000000000000D-01 -1.0050088076784D+01
23  2.2000000000000D-01 -1.0035212745437D+01
24  2.3000000000000D-01 -1.0020004126564D+01
25  2.4000000000000D-01 -1.0004392712854D+01
26  2.5000000000000D-01 -9.9883043271010D+00
27  2.6000000000000D-01 -9.9716611967192D+00
28  2.7000000000000D-01 -9.9543828843083D+00
29  2.8000000000000D-01 -9.9363870972455D+00
30  2.9000000000000D-01 -9.9175903941899D+00
31  3.0000000000000D-01 -9.8979087991845D+00
32  3.1000000000000D-01 -9.8772583298973D+00
33  3.2000000000000D-01 -9.8555554402700D+00
34  3.3000000000000D-01 -9.8327173779227D+00
35  3.4000000000000D-01 -9.8086624586824D+00
36  3.5000000000000D-01 -9.7833102676917D+00
37  3.6000000000000D-01 -9.7565818083365D+00
38  3.7000000000000D-01 -9.7283996359195D+00
39  3.8000000000000D-01 -9.6986880307689D+00
40  3.9000000000000D-01 -9.6673732826614D+00
41  4.0000000000000D-01 -9.6343841708991D+00
42  4.1000000000000D-01 -9.5996527273111D+00
43  4.2000000000000D-01 -9.5631153583905D+00
44  4.3000000000000D-01 -9.5247143739165D+00
45  4.4000000000000D-01 -9.4843999212493D+00
46  4.5000000000000D-01 -9.4421322600039D+00
47  4.6000000000000D-01 -9.3978842372305D+00
48  4.7000000000000D-01 -9.3516437510034D+00
49  4.8000000000000D-01 -9.3034159348164D+00
50  4.9000000000000D-01 -9.2532247724946D+00
51  5.0000000000000D-01 -9.2011138755114D+00
52  5.1000000000000D-01 -9.1471462264849D+00
53  5.2000000000000D-01 -9.0914028083195D+00
54  5.3000000000000D-01 -9.0339801803836D+00
55  5.4000000000000D-01 -8.9749872056435D+00
56  5.5000000000000D-01 -8.9145412471198D+00
57  5.6000000000000D-01 -8.8527642149185D+00
58  5.7000000000000D-01 -8.7897788451858D+00
59  5.8000000000000D-01 -8.7257055301012D+00
60  5.9000000000000D-01 -8.6606599159894D+00
61  6.0000000000000D-01 -8.5947513577642D+00
62  6.1000000000000D-01 -8.5280822026231D+00
63  6.2000000000000D-01 -8.4607477788748D+00
64  6.3000000000000D-01 -8.3928369087507D+00
65  6.4000000000000D-01 -8.3244327425410D+00
66  6.5000000000000D-01 -8.2556137219015D+00
67  6.6000000000000D-01 -8.1864545124450D+00
68  6.7000000000000D-01 -8.1170267895480D+00
69  6.8000000000000D-01 -8.0473998080360D+00
70  6.9000000000000D-01 -7.9776407291852D+00
71  7.0000000000000D-01 -7.9078147136645D+00
72  7.1000000000000D-01 -7.8379848148436D+00
73  7.2000000000000D-01 -7.7682117229038D+00
74  7.3000000000000D-01 -7.6985534172090D+00
75  7.4000000000000D-01 -7.6290647840533D+00
76  7.5000000000000D-01 -7.5597972507789D+00
77  7.6000000000000D-01 -7.4907984773124D+00
78  7.7000000000000D-01 -7.4221121342610D+00
79  7.8000000000000D-01 -7.3537777844842D+00
80  7.9000000000000D-01 -7.2858308736139D+00
81  8.0000000000000D-01 -7.2183028254805D+00
82  8.1000000000000D-01 -7.1512212310457D+00
83  8.2000000000000D-01 -7.0846101145791D+00
84  8.3000000000000D-01 -7.0184902581406D+00
85  8.4000000000000D-01 -6.9528795649523D+00
86  8.5000000000000D-01 -6.8877934414732D+00
87  8.6000000000000D-01 -6.8232451928038D+00
88  8.7000000000000D-01 -6.7592464573225D+00
89  8.8000000000000D-01 -6.6958074765927D+00
90  8.9000000000000D-01 -6.6329373416913D+00
91  9.0000000000000D-01 -6.5706443199054D+00
92  9.1000000000000D-01 -6.5089361492815D+00
93  9.2000000000000D-01 -6.4478202680720D+00
94  9.3000000000000D-01 -6.3873039866380D+00
95  9.4000000000000D-01 -6.3273946052157D+00
96  9.5000000000000D-01 -6.2680994843342D+00
97  9.6000000000000D-01 -6.2094260757438D+00
98  9.7000000000000D-01 -6.1513819217249D+00
99  9.8000000000000D-01 -6.0939746299941D+00
100  9.9000000000000D-01 -6.0372118303844D+00
101  1.0000000000000D+00 -5.9811011182641D+00
102  1.0100000000000D+00 -5.9256499883999D+00
103  1.0200000000000D+00 -5.8708657619208D+00
104  1.0300000000000D+00 -5.8167555081461D+00
105  1.0400000000000D+00 -5.7633259624012D+00
106  1.0500000000000D+00 -5.7105834405519D+00
107  1.0600000000000D+00 -5.6585337508190D+00
108  1.0700000000000D+00 -5.6071821034118D+00
109  1.0800000000000D+00 -5.5565330186597D+00
110  1.0900000000000D+00 -5.5065902344958D+00
111  1.1000000000000D+00 -5.4573566143238D+00
112  1.1100000000000D+00 -5.4088340564639D+00
113  1.1200000000000D+00 -5.3610234064594D+00
114  1.1300000000000D+00 -5.3139243734828D+00
115  1.1400000000000D+00 -5.2675354519023D+00
116  1.1500000000000D+00 -5.2218538489286D+00
117  1.1600000000000D+00 -5.1768754187852D+00
118  1.1700000000000D+00 -5.1325946026579D+00
119  1.1800000000000D+00 -5.0890043743780D+00
120  1.1900000000000D+00 -5.0460962195864D+00
121  1.2000000000000D+00 -5.0038600216984D+00
122  1.2100000000000D+00 -4.9622840571041D+00
123  1.2200000000000D+00 -4.9213559788441D+00
124  1.2300000000000D+00 -4.8810635689518D+00
125  1.2400000000000D+00 -4.8413954264428D+00
126  1.2500000000000D+00 -4.8023405598736D+00
127  1.2600000000000D+00 -4.7638913862924D+00
128  1.2700000000000D+00 -4.7260453688759D+00
129  1.2800000000000D+00 -4.6888050427073D+00
130  1.2900000000000D+00 -4.6521697172492D+00
131  1.3000000000000D+00 -4.6161305138900D+00
132  1.3100000000000D+00 -4.5806755726738D+00
133  1.3200000000000D+00 -4.5457939447462D+00
134  1.3300000000000D+00 -4.5114780888949D+00
135  1.3400000000000D+00 -4.4777191379640D+00
136  1.3500000000000D+00 -4.4445035330499D+00
137  1.3600000000000D+00 -4.4118107822335D+00
138  1.3700000000000D+00 -4.3796130435537D+00
139  1.3800000000000D+00 -4.3478807079367D+00
140  1.3900000000000D+00 -4.3165988580117D+00
141  1.4000000000000D+00 -4.2857609570615D+00
142  1.4100000000000D+00 -4.2553620148688D+00
143  1.4200000000000D+00 -4.2253936521865D+00
144  1.4300000000000D+00 -4.1958437493847D+00
145  1.4400000000000D+00 -4.1667037893245D+00
146  1.4500000000000D+00 -4.1379663179826D+00
147  1.4600000000000D+00 -4.1096228674921D+00
148  1.4700000000000D+00 -4.0816652804693D+00
149  1.4800000000000D+00 -4.0540857718095D+00
150  1.4900000000000D+00 -4.0268767042524D+00
151  1.5000000000000D+00 -4.0000306210914D+00
152  1.5100000000000D+00 -3.9735402619089D+00
153  1.5200000000000D+00 -3.9473985556414D+00
154  1.5300000000000D+00 -3.9215986187350D+00
155  1.5400000000000D+00 -3.8961337522422D+00
156  1.5500000000000D+00 -3.8709974380911D+00
157  1.5600000000000D+00 -3.8461833343406D+00
158  1.5700000000000D+00 -3.8216852697824D+00
159  1.5800000000000D+00 -3.7974972378922D+00
160  1.5900000000000D+00 -3.7736133904775D+00
161  1.6000000000000D+00 -3.7500280310957D+00
162  1.6100000000000D+00 -3.7267356086537D+00
163  1.6200000000000D+00 -3.7037307111004D+00
164  1.6300000000000D+00 -3.6810080597194D+00
165  1.6400000000000D+00 -3.6585625035860D+00
166  1.6500000000000D+00 -3.6363890149089D+00
167  1.6600000000000D+00 -3.6144826852550D+00
168  1.6700000000000D+00 -3.5928387211162D+00
169  1.6800000000000D+00 -3.5714524385416D+00
170  1.6900000000000D+00 -3.5503192629500D+00
171  1.7000000000000D+00 -3.5294347304763D+00
172  1.7100000000000D+00 -3.5087944804018D+00
173  1.7200000000000D+00 -3.4883942477271D+00
174  1.7300000000000D+00 -3.4682298649886D+00
175  1.7400000000000D+00 -3.4482972622922D+00
176  1.7500000000000D+00 -3.4285924637672D+00
177  1.7600000000000D+00 -3.4091115863371D+00
178  1.7700000000000D+00 -3.3898508357933D+00
179  1.7800000000000D+00 -3.3708065021578D+00
180  1.7900000000000D+00 -3.3519749579842D+00
181  1.8000000000000D+00 -3.3333526566738D+00
182  1.8100000000000D+00 -3.3149361300747D+00
183  1.8200000000000D+00 -3.2967219862159D+00
184  1.8300000000000D+00 -3.2787069072597D+00
185  1.8400000000000D+00 -3.2608876474973D+00
186  1.8500000000000D+00 -3.2432610313972D+00
187  1.8600000000000D+00 -3.2258239517188D+00
188  1.8700000000000D+00 -3.2085733676876D+00
189  1.8800000000000D+00 -3.1915063032270D+00
190  1.8900000000000D+00 -3.1746198452489D+00
191  1.9000000000000D+00 -3.1579111419949D+00
192  1.9100000000000D+00 -3.1413774014320D+00
193  1.9200000000000D+00 -3.1250158896968D+00
194  1.9300000000000D+00 -3.1088239295883D+00
195  1.9400000000000D+00 -3.0927988991080D+00
196  1.9500000000000D+00 -3.0769382300437D+00
197  1.9600000000000D+00 -3.0612394065982D+00
198  1.9700000000000D+00 -3.0456999640582D+00
199  1.9800000000000D+00 -3.0303174875050D+00
200  1.9900000000000D+00 -3.0150896105626D+00
201  2.0000000000000D+00 -3.0000140141850D+00
202  2.0100000000000D+00 -2.9850884254779D+00
203  2.0200000000000D+00 -2.9703106165568D+00
204  2.0300000000000D+00 -2.9556784034386D+00
205  2.0400000000000D+00 -2.9411896449649D+00
206  2.0500000000000D+00 -2.9268422417580D+00
207  2.0600000000000D+00 -2.9126341352066D+00
208  2.0700000000000D+00 -2.8985633064810D+00
209  2.0800000000000D+00 -2.8846277755771D+00
210  2.0900000000000D+00 -2.8708256003868D+00
211  2.1000000000000D+00 -2.8571548757967D+00
212  2.1100000000000D+00 -2.8436137328107D+00
213  2.1200000000000D+00 -2.8302003376982D+00
214  2.1300000000000D+00 -2.8169128911667D+00
215  2.1400000000000D+00 -2.8037496275564D+00
216  2.1500000000000D+00 -2.7907088140588D+00
217  2.1600000000000D+00 -2.7777887499556D+00
218  2.1700000000000D+00 -2.7649877658797D+00
219  2.1800000000000D+00 -2.7523042230957D+00
220  2.1900000000000D+00 -2.7397365128009D+00
221  2.2000000000000D+00 -2.7272830554447D+00
222  2.2100000000000D+00 -2.7149423000668D+00
223  2.2200000000000D+00 -2.7027127236534D+00
224  2.2300000000000D+00 -2.6905928305103D+00
225  2.2400000000000D+00 -2.6785811516533D+00
226  2.2500000000000D+00 -2.6666762442143D+00
227  2.2600000000000D+00 -2.6548766908640D+00
228  2.2700000000000D+00 -2.6431810992486D+00
229  2.2800000000000D+00 -2.6315881014428D+00
230  2.2900000000000D+00 -2.6200963534160D+00
231  2.3000000000000D+00 -2.6087045345124D+00
232  2.3100000000000D+00 -2.5974113469461D+00
233  2.3200000000000D+00 -2.5862155153071D+00
234  2.3300000000000D+00 -2.5751157860817D+00
235  2.3400000000000D+00 -2.5641109271845D+00
236  2.3500000000000D+00 -2.5531997275023D+00
237  2.3600000000000D+00 -2.5423809964497D+00
238  2.3700000000000D+00 -2.5316535635364D+00
239  2.3800000000000D+00 -2.5210162779443D+00
240  2.3900000000000D+00 -2.5104680081166D+00
241  2.4000000000000D+00 -2.5000076413562D+00
242  2.4100000000000D+00 -2.4896340834343D+00
243  2.4200000000000D+00 -2.4793462582088D+00
244  2.4300000000000D+00 -2.4691431072525D+00
245  2.4400000000000D+00 -2.4590235894895D+00
246  2.4500000000000D+00 -2.4489866808413D+00
247  2.4600000000000D+00 -2.4390313738816D+00
248  2.4700000000000D+00 -2.4291566774985D+00
249  2.4800000000000D+00 -2.4193616165663D+00
250  2.4900000000000D+00 -2.4096452316241D+00
251  2.5000000000000D+00 -2.4000065785622D+00
252  2.5100000000000D+00 -2.3904447283168D+00
253  2.5200000000000D+00 -2.3809587665714D+00
254  2.5300000000000D+00 -2.3715477934647D+00
255  2.5400000000000D+00 -2.3622109233070D+00
256  2.5500000000000D+00 -2.3529472843013D+00
257  2.5600000000000D+00 -2.3437560182726D+00
258  2.5700000000000D+00 -2.3346362804030D+00
259  2.5800000000000D+00 -2.3255872389720D+00
260  2.5900000000000D+00 -2.3166080751045D+00
261  2.6000000000000D+00 -2.3076979825232D+00
262  2.6100000000000D+00 -2.2988561673076D+00
263  2.6200000000000D+00 -2.2900818476580D+00
264  2.6300000000000D+00 -2.2813742536650D+00
265  2.6400000000000D+00 -2.2727326270844D+00
266  2.6500000000000D+00 -2.2641562211171D+00
267  2.6600000000000D+00 -2.2556443001938D+00
268  2.6700000000000D+00 -2.2471961397649D+00
269  2.6800000000000D+00 -2.2388110260947D+00
270  2.6900000000000D+00 -2.2304882560607D+00
271  2.7000000000000D+00 -2.2222271369567D+00
272  2.7100000000000D+00 -2.2140269863007D+00
273  2.7200000000000D+00 -2.2058871316471D+00
274  2.7300000000000D+00 -2.1978069104027D+00
275  2.7400000000000D+00 -2.1897856696472D+00
276  2.7500000000000D+00 -2.1818227659567D+00
277  2.7600000000000D+00 -2.1739175652325D+00
278  2.7700000000000D+00 -2.1660694425322D+00
279  2.7800000000000D+00 -2.1582777819048D+00
280  2.7900000000000D+00 -2.1505419762305D+00
281  2.8000000000000D+00 -2.1428614270620D+00
282  2.8100000000000D+00 -2.1352355444709D+00
283  2.8200000000000D+00 -2.1276637468960D+00
284  2.8300000000000D+00 -2.1201454609961D+00
285  2.8400000000000D+00 -2.1126801215048D+00
286  2.8500000000000D+00 -2.1052671710893D+00
287  2.8600000000000D+00 -2.0979060602112D+00
288  2.8700000000000D+00 -2.0905962469910D+00
289  2.8800000000000D+00 -2.0833371970752D+00
290  2.8900000000000D+00 -2.0761283835059D+00
291  2.9000000000000D+00 -2.0689692865933D+00
292  2.9100000000000D+00 -2.0618593937910D+00
293  2.9200000000000D+00 -2.0547981995734D+00
294  2.9300000000000D+00 -2.0477852053164D+00
295  2.9400000000000D+00 -2.0408199191794D+00
296  2.9500000000000D+00 -2.0339018559907D+00
297  2.9600000000000D+00 -2.0270305371348D+00
298  2.9700000000000D+00 -2.0202054904420D+00
299  2.9800000000000D+00 -2.0134262500804D+00
300  2.9900000000000D+00 -2.0066923564494D+00
301  3.0000000000000D+00 -2.0000033560768D+00
302  3.0100000000000D+00 -1.9933588015158D+00
303  3.0200000000000D+00 -1.9867582512465D+00
304  3.0300000000000D+00 -1.9802012695769D+00
305  3.0400000000000D+00 -1.9736874265482D+00
306  3.0500000000000D+00 -1.9672162978398D+00
307  3.0600000000000D+00 -1.9607874646778D+00
308  3.0700000000000D+00 -1.9544005137445D+00
309  3.0800000000000D+00 -1.9480550370900D+00
310  3.0900000000000D+00 -1.9417506320447D+00
311  3.1000000000000D+00 -1.9354869011351D+00
312  3.1100000000000D+00 -1.9292634519996D+00
313  3.1200000000000D+00 -1.9230798973067D+00
314  3.1300000000000D+00 -1.9169358546747D+00
315  3.1400000000000D+00 -1.9108309465931D+00
316  3.1500000000000D+00 -1.9047648003449D+00
317  3.1600000000000D+00 -1.8987370479310D+00
318  3.1700000000000D+00 -1.8927473259958D+00
319  3.1800000000000D+00 -1.8867952757539D+00
320  3.1900000000000D+00 -1.8808805429190D+00
321  3.2000000000000D+00 -1.8750027776333D+00
322  3.2100000000000D+00 -1.8691616343981D+00
323  3.2200000000000D+00 -1.8633567720071D+00
324  3.2300000000000D+00 -1.8575878534791D+00
325  3.2400000000000D+00 -1.8518545459932D+00
326  3.2500000000000D+00 -1.8461565208247D+00
327  3.2600000000000D+00 -1.8404934532822D+00
328  3.2700000000000D+00 -1.8348650226463D+00
329  3.2800000000000D+00 -1.8292709121085D+00
330  3.2900000000000D+00 -1.8237108087121D+00
331  3.3000000000000D+00 -1.8181844032938D+00
332  3.3100000000000D+00 -1.8126913904267D+00
333  3.3200000000000D+00 -1.8072314683632D+00
334  3.3300000000000D+00 -1.8018043389806D+00
335  3.3400000000000D+00 -1.7964097077266D+00
336  3.3500000000000D+00 -1.7910472835658D+00
337  3.3600000000000D+00 -1.7857167789275D+00
338  3.3700000000000D+00 -1.7804179096544D+00
339  3.3800000000000D+00 -1.7751503949519D+00
340  3.3900000000000D+00 -1.7699139573388D+00
341  3.4000000000000D+00 -1.7647083225982D+00
342  3.4100000000000D+00 -1.7595332197300D+00
343  3.4200000000000D+00 -1.7543883809036D+00
344  3.4300000000000D+00 -1.7492735414121D+00
345  3.4400000000000D+00 -1.7441884396262D+00
346  3.4500000000000D+00 -1.7391328169503D+00
347  3.4600000000000D+00 -1.7341064177783D+00
348  3.4700000000000D+00 -1.7291089894506D+00
349  3.4800000000000D+00 -1.7241402822119D+00
350  3.4900000000000D+00 -1.7192000491692D+00
351  3.5000000000000D+00 -1.7142880462515D+00
352  3.5100000000000D+00 -1.7094040321691D+00
353  3.5200000000000D+00 -1.7045477683744D+00
354  3.5300000000000D+00 -1.6997190190227D+00
355  3.5400000000000D+00 -1.6949175509345D+00
356  3.5500000000000D+00 -1.6901431335578D+00
357  3.5600000000000D+00 -1.6853955389310D+00
358  3.5700000000000D+00 -1.6806745416466D+00
359  3.5800000000000D+00 -1.6759799188159D+00
360  3.5900000000000D+00 -1.6713114500338D+00
361  3.6000000000000D+00 -1.6666689173440D+00
362  3.6100000000000D+00 -1.6620521052053D+00
363  3.6200000000000D+00 -1.6574608004584D+00
364  3.6300000000000D+00 -1.6528947922928D+00
365  3.6400000000000D+00 -1.6483538722148D+00
366  3.6500000000000D+00 -1.6438378340155D+00
367  3.6600000000000D+00 -1.6393464737398D+00
368  3.6700000000000D+00 -1.6348795896556D+00
369  3.6800000000000D+00 -1.6304369822236D+00
370  3.6900000000000D+00 -1.6260184540677D+00
371  3.7000000000000D+00 -1.6216238099456D+00
372  3.7100000000000D+00 -1.6172528567200D+00
373  3.7200000000000D+00 -1.6129054033307D+00
374  3.7300000000000D+00 -1.6085812607663D+00
375  3.7400000000000D+00 -1.6042802420369D+00
376  3.7500000000000D+00 -1.6000021621475D+00
377  3.7600000000000D+00 -1.5957468380710D+00
378  3.7700000000000D+00 -1.5915140887224D+00
379  3.7800000000000D+00 -1.5873037349330D+00
380  3.7900000000000D+00 -1.5831155994252D+00
381  3.8000000000000D+00 -1.5789495067875D+00
382  3.8100000000000D+00 -1.5748052834501D+00
383  3.8200000000000D+00 -1.5706827576607D+00
384  3.8300000000000D+00 -1.5665817594609D+00
385  3.8400000000000D+00 -1.5625021206628D+00
386  3.8500000000000D+00 -1.5584436748259D+00
387  3.8600000000000D+00 -1.5544062572347D+00
388  3.8700000000000D+00 -1.5503897048761D+00
389  3.8800000000000D+00 -1.5463938564177D+00
390  3.8900000000000D+00 -1.5424185521861D+00
391  3.9000000000000D+00 -1.5384636341457D+00
392  3.9100000000000D+00 -1.5345289458777D+00
393  3.9200000000000D+00 -1.5306143325595D+00
394  3.9300000000000D+00 -1.5267196409442D+00
395  3.9400000000000D+00 -1.5228447193410D+00
396  3.9500000000000D+00 -1.5189894175952D+00
397  3.9600000000000D+00 -1.5151535870690D+00
398  3.9700000000000D+00 -1.5113370806220D+00
399  3.9800000000000D+00 -1.5075397525930D+00
400  3.9900000000000D+00 -1.5037614587808D+00
401  4.0000000000000D+00 -1.5000020564266D+00
402  4.0100000000000D+00 -1.4962614041956D+00
403  4.0200000000000D+00 -1.4925393621592D+00
404  4.0300000000000D+00 -1.4888357917779D+00
405  4.0400000000000D+00 -1.4851505558840D+00
406  4.0500000000000D+00 -1.4814835186645D+00
407  4.0600000000000D+00 -1.4778345456445D+00
408  4.0700000000000D+00 -1.4742035036709D+00
409  4.0800000000000D+00 -1.4705902608959D+00
410  4.0900000000000D+00 -1.4669946867615D+00
411  4.1000000000000D+00 -1.4634166519833D+00
412  4.1100000000000D+00 -1.4598560285352D+00
413  4.1200000000000D+00 -1.4563126896341D+00
414  4.1300000000000D+00 -1.4527865097251D+00
415  4.1400000000000D+00 -1.4492773644663D+00
416  4.1500000000000D+00 -1.4457851307142D+00
417  4.1600000000000D+00 -1.4423096865096D+00
418  4.1700000000000D+00 -1.4388509110633D+00
419  4.1800000000000D+00 -1.4354086847417D+00
420  4.1900000000000D+00 -1.4319828890537D+00
421  4.2000000000000D+00 -1.4285734066366D+00
422  4.2100000000000D+00 -1.4251801212428D+00
423  4.2200000000000D+00 -1.4218029177265D+00
424  4.2300000000000D+00 -1.4184416820311D+00
425  4.2400000000000D+00 -1.4150963011759D+00
426  4.2500000000000D+00 -1.4117666632434D+00
427  4.2600000000000D+00 -1.4084526573673D+00
428  4.2700000000000D+00 -1.4051541737199D+00
429  4.2800000000000D+00 -1.4018711034996D+00
430  4.2900000000000D+00 -1.3986033389198D+00
431  4.3000000000000D+00 -1.3953507731963D+00
432  4.3100000000000D+00 -1.3921133005361D+00
433  4.3200000000000D+00 -1.3888908161256D+00
434  4.3300000000000D+00 -1.3856832161198D+00
435  4.3400000000000D+00 -1.3824903976306D+00
436  4.3500000000000D+00 -1.3793122587161D+00
437  4.3600000000000D+00 -1.3761486983698D+00
438  4.3700000000000D+00 -1.3729996165095D+00
439  4.3800000000000D+00 -1.3698649139673D+00
440  4.3900000000000D+00 -1.3667444924788D+00
441  4.4000000000000D+00 -1.3636382546729D+00
442  4.4100000000000D+00 -1.3605461040618D+00
443  4.4200000000000D+00 -1.3574679450309D+00
444  4.4300000000000D+00 -1.3544036828289D+00
445  4.4400000000000D+00 -1.3513532235582D+00
446  4.4500000000000D+00 -1.3483164741653D+00
447  4.4600000000000D+00 -1.3452933424312D+00
448  4.4700000000000D+00 -1.3422837369621D+00
449  4.4800000000000D+00 -1.3392875671803D+00
450  4.4900000000000D+00 -1.3363047433152D+00
451  4.5000000000000D+00 -1.3333351763940D+00
452  4.5100000000000D+00 -1.3303787782330D+00
453  4.5200000000000D+00 -1.3274354614291D+00
454  4.5300000000000D+00 -1.3245051393509D+00
455  4.5400000000000D+00 -1.3215877261301D+00
456  4.5500000000000D+00 -1.3186831366537D+00
457  4.5600000000000D+00 -1.3157912865550D+00
458  4.5700000000000D+00 -1.3129120922059D+00
459  4.5800000000000D+00 -1.3100454707087D+00
460  4.5900000000000D+00 -1.3071913398879D+00
461  4.6000000000000D+00 -1.3043496182830D+00
462  4.6100000000000D+00 -1.3015202251399D+00
463  4.6200000000000D+00 -1.2987030804041D+00
464  4.6300000000000D+00 -1.2958981047125D+00
465  4.6400000000000D+00 -1.2931052193860D+00
466  4.6500000000000D+00 -1.2903243464227D+00
467  4.6600000000000D+00 -1.2875554084900D+00
468  4.6700000000000D+00 -1.2847983289178D+00
469  4.6800000000000D+00 -1.2820530316913D+00
470  4.6900000000000D+00 -1.2793194414440D+00
471  4.7000000000000D+00 -1.2765974834508D+00
472  4.7100000000000D+00 -1.2738870836213D+00
473  4.7200000000000D+00 -1.2711881684928D+00
474  4.7300000000000D+00 -1.2685006652242D+00
475  4.7400000000000D+00 -1.2658245015888D+00
476  4.7500000000000D+00 -1.2631596059682D+00
477  4.7600000000000D+00 -1.2605059073459D+00
478  4.7700000000000D+00 -1.2578633353009D+00
479  4.7800000000000D+00 -1.2552318200016D+00
480  4.7900000000000D+00 -1.2526112921994D+00
481  4.8000000000000D+00 -1.2500016832229D+00
482  4.8100000000000D+00 -1.2474029249716D+00
483  4.8200000000000D+00 -1.2448149499104D+00
484  4.8300000000000D+00 -1.2422376910633D+00
485  4.8400000000000D+00 -1.2396710820079D+00
486  4.8500000000000D+00 -1.2371150568696D+00
487  4.8600000000000D+00 -1.2345695503162D+00
488  4.8700000000000D+00 -1.2320344975516D+00
489  4.8800000000000D+00 -1.2295098343114D+00
490  4.8900000000000D+00 -1.2269954968565D+00
491  4.9000000000000D+00 -1.2244914219682D+00
492  4.9100000000000D+00 -1.2219975469430D+00
493  4.9200000000000D+00 -1.2195138095869D+00
494  4.9300000000000D+00 -1.2170401482107D+00
495  4.9400000000000D+00 -1.2145765016247D+00
496  4.9500000000000D+00 -1.2121228091337D+00
497  4.9600000000000D+00 -1.2096790105319D+00
498  4.9700000000000D+00 -1.2072450460980D+00
499  4.9800000000000D+00 -1.2048208565905D+00
500  4.9900000000000D+00 -1.2024063832428D+00
501  5.0000000000000D+00 -1.2000015677583D+00
502  5.0100000000000D+00 -1.1976063523059D+00
503  5.0200000000000D+00 -1.1952206795155D+00
504  5.0300000000000D+00 -1.1928444924728D+00
505  5.0400000000000D+00 -1.1904777347157D+00
506  5.0500000000000D+00 -1.1881203502289D+00
507  5.0600000000000D+00 -1.1857722834401D+00
508  5.0700000000000D+00 -1.1834334792156D+00
509  5.0800000000000D+00 -1.1811038828554D+00
510  5.0900000000000D+00 -1.1787834400898D+00
511  5.1000000000000D+00 -1.1764720970744D+00
512  5.1100000000000D+00 -1.1741698003866D+00
513  5.1200000000000D+00 -1.1718764970208D+00
514  5.1300000000000D+00 -1.1695921343851D+00
515  5.1400000000000D+00 -1.1673166602965D+00
516  5.1500000000000D+00 -1.1650500229776D+00
517  5.1600000000000D+00 -1.1627921710521D+00
518  5.1700000000000D+00 -1.1605430535415D+00
519  5.1800000000000D+00 -1.1583026198606D+00
520  5.1900000000000D+00 -1.1560708198145D+00
521  5.2000000000000D+00 -1.1538476035939D+00
522  5.2100000000000D+00 -1.1516329217724D+00
523  5.2200000000000D+00 -1.1494267253021D+00
524  5.2300000000000D+00 -1.1472289655101D+00
525  5.2400000000000D+00 -1.1450395940953D+00
526  5.2500000000000D+00 -1.1428585631245D+00
527  5.2600000000000D+00 -1.1406858250290D+00
528  5.2700000000000D+00 -1.1385213326012D+00
529  5.2800000000000D+00 -1.1363650389910D+00
530  5.2900000000000D+00 -1.1342168977027D+00
531  5.3000000000000D+00 -1.1320768625914D+00
532  5.3100000000000D+00 -1.1299448878599D+00
533  5.3200000000000D+00 -1.1278209280554D+00
534  5.3300000000000D+00 -1.1257049380659D+00
535  5.3400000000000D+00 -1.1235968731176D+00
536  5.3500000000000D+00 -1.1214966887714D+00
537  5.3600000000000D+00 -1.1194043409198D+00
538  5.3700000000000D+00 -1.1173197857838D+00
539  5.3800000000000D+00 -1.1152429799099D+00
540  5.3900000000000D+00 -1.1131738801672D+00
541  5.4000000000000D+00 -1.1111124437441D+00
542  5.4100000000000D+00 -1.1090586281458D+00
543  5.4200000000000D+00 -1.1070123911907D+00
544  5.4300000000000D+00 -1.1049736910083D+00
545  5.4400000000000D+00 -1.1029424860358D+00
546  5.4500000000000D+00 -1.1009187350156D+00
547  5.4600000000000D+00 -1.0989023969920D+00
548  5.4700000000000D+00 -1.0968934313092D+00
549  5.4800000000000D+00 -1.0948917976079D+00
550  5.4900000000000D+00 -1.0928974558230D+00
551  5.5000000000000D+00 -1.0909103661806D+00
552  5.5100000000000D+00 -1.0889304891957D+00
553  5.5200000000000D+00 -1.0869577856693D+00
554  5.5300000000000D+00 -1.0849922166861D+00
555  5.5400000000000D+00 -1.0830337436117D+00
556  5.5500000000000D+00 -1.0810823280899D+00
557  5.5600000000000D+00 -1.0791379320409D+00
558  5.5700000000000D+00 -1.0772005176579D+00
559  5.5800000000000D+00 -1.0752700474055D+00
560  5.5900000000000D+00 -1.0733464840167D+00
561  5.6000000000000D+00 -1.0714297904906D+00
562  5.6100000000000D+00 -1.0695199300903D+00
563  5.6200000000000D+00 -1.0676168663402D+00
564  5.6300000000000D+00 -1.0657205630241D+00
565  5.6400000000000D+00 -1.0638309841824D+00
566  5.6500000000000D+00 -1.0619480941101D+00
567  5.6600000000000D+00 -1.0600718573547D+00
568  5.6700000000000D+00 -1.0582022387137D+00
569  5.6800000000000D+00 -1.0563392032324D+00
570  5.6900000000000D+00 -1.0544827162021D+00
571  5.7000000000000D+00 -1.0526327431573D+00
572  5.7100000000000D+00 -1.0507892498743D+00
573  5.7200000000000D+00 -1.0489522023684D+00
574  5.7300000000000D+00 -1.0471215668924D+00
575  5.7400000000000D+00 -1.0452973099342D+00
576  5.7500000000000D+00 -1.0434793982146D+00
577  5.7600000000000D+00 -1.0416677986858D+00
578  5.7700000000000D+00 -1.0398624785291D+00
579  5.7800000000000D+00 -1.0380634051526D+00
580  5.7900000000000D+00 -1.0362705461899D+00
581  5.8000000000000D+00 -1.0344838694976D+00
582  5.8100000000000D+00 -1.0327033431537D+00
583  5.8200000000000D+00 -1.0309289354556D+00
584  5.8300000000000D+00 -1.0291606149180D+00
585  5.8400000000000D+00 -1.0273983502717D+00
586  5.8500000000000D+00 -1.0256421104608D+00
587  5.8600000000000D+00 -1.0238918646417D+00
588  5.8700000000000D+00 -1.0221475821809D+00
589  5.8800000000000D+00 -1.0204092326532D+00
590  5.8900000000000D+00 -1.0186767858401D+00
591  5.9000000000000D+00 -1.0169502117280D+00
592  5.9100000000000D+00 -1.0152294805065D+00
593  5.9200000000000D+00 -1.0135145625663D+00
594  5.9300000000000D+00 -1.0118054284982D+00
595  5.9400000000000D+00 -1.0101020490908D+00
596  5.9500000000000D+00 -1.0084043953292D+00
597  5.9600000000000D+00 -1.0067124383932D+00
598  5.9700000000000D+00 -1.0050261496556D+00
599  5.9800000000000D+00 -1.0033455006808D+00
600  5.9900000000000D+00 -1.0016704632231D+00
1  0.0000000000000D+00  4.5991661300684D+01  2.5986430784997D-07 -9.0330178416827D+02 -7.4245945643270D-03  5.0609556103534D+04
2  1.0000000000000D-02  4.5946517016241D+01 -9.0247144878820D+00 -9.0081148960191D+02  4.9770081611603D+02  4.9712972720620D+04
3  2.0000000000000D-02  4.5811332883290D+01 -1.7999694616905D+01 -8.9336206835887D+02  9.9111068063737D+02  4.8978329299752D+04
4  3.0000000000000D-02  4.5586853352174D+01 -2.6875634720032D+01 -8.8101770820466D+02  1.4759883330276D+03  4.7920621454192D+04
5  4.0000000000000D-02  4.5274311973744D+01 -3.5604081645959D+01 -8.6388456812585D+02  1.9481873633450D+03  4.6451192007081D+04
6  5.0000000000000D-02  4.4875420836863D+01 -4.4137848913877D+01 -8.4210958286956D+02  2.4037052139905D+03  4.4588537607130D+04
7  6.0000000000000D-02  4.4392355888770D+01 -5.2431416531964D+01 -8.1587880157625D+02  2.8387289408100D+03  4.2356090465302D+04
8  7.0000000000000D-02  4.3827738347665D+01 -6.0441312007440D+01 -7.8541529081634D+02  3.2496753631723D+03  3.9777884421688D+04
9  8.0000000000000D-02  4.3184612416909D+01 -6.8126468335885D+01 -7.5097663234123D+02  3.6332306572399D+03  3.6883014551751D+04
10  9.0000000000000D-02  4.2466419550832D+01 -7.5448555070609D+01 -7.1285204767808D+02  3.9863862205072D+03  3.3703512036818D+04
11  1.0000000000000D-01  4.1676969559330D+01 -8.2372278938558D+01 -6.7135918977870D+02  4.3064693725789D+03  3.0274592523656D+04
12  1.1000000000000D-01  4.0820408871757D+01 -8.8865650882441D+01 -6.2684064395385D+02  4.5911702948003D+03  2.6633510226466D+04
13  1.2000000000000D-01  3.9901186309584D+01 -9.4900216858979D+01 -5.7966018630415D+02  4.8385639152997D+03  2.2819796531776D+04
14  1.3000000000000D-01  3.8924016741615D+01 -1.0045125020766D+02 -5.3019884803220D+02  5.0471266405962D+03  1.8874231989168D+04
15  1.4000000000000D-01  3.7893843014861D+01 -1.0549790391323D+02 -4.7885083843715D+02  5.2157479091553D+03  1.4838499640204D+04
16  1.5000000000000D-01  3.6815796568346D+01 -1.1002332161071D+02 -4.2601937949997D+02  5.3437363303941D+03  1.0754668104679D+04
17  1.6000000000000D-01  3.5695157145933D+01 -1.1401470671736D+02 -3.7211250558891D+02  5.4308205037827D+03  6.6645837417419D+03
18  1.7000000000000D-01  3.4537312027755D+01 -1.1746334961162D+02 -3.1753888198511D+02  5.4771444623654D+03  2.6093947401328D+03
19  1.8000000000000D-01  3.3347715197959D+01 -1.2036461330897D+02 -2.6270369434183D+02  5.4832580756115D+03 -1.3709605497419D+03
20  1.9000000000000D-01  3.2131846859411D+01 -1.2271787859836D+02 -2.0800465958332D+02  5.4501023820063D+03 -5.2382529041507D+03
21  2.0000000000000D-01  3.0895173693844D+01 -1.2452645009665D+02 -1.5382820622951D+02  5.3789904518146D+03 -8.9563925106419D+03
22  2.1000000000000D-01  2.9643110249075D+01 -1.2579742514007D+02 -1.0054586877092D+02  5.2715837779525D+03 -1.2491845176223D+04
23  2.2000000000000D-01  2.8380981813494D+01 -1.2654152786199D+02 -4.8510936917092D+01  5.1298649442592D+03 -1.5813984920112D+04
24  2.3000000000000D-01  2.7113989112597D+01 -1.2677291119119D+02  1.9446038285583D+00  4.9561068169364D+03 -1.8895426610972D+04
25  2.4000000000000D-01  2.5847175133257D+01 -1.2650892984676D+02  5.0512808573134D+01  4.7528388179399D+03 -2.1712281065977D+04
26  2.5000000000000D-01  2.4585394349127D+01 -1.2576988769624D+02  9.6912160055264D+01  4.5228108695107D+03 -2.4244370644755D+04
27  2.6000000000000D-01  2.3333284585735D+01 -1.2457876308035D+02  1.4088958525414D+02  4.2689554764640D+03 -2.6475378057643D+04
28  2.7000000000000D-01  2.2095241726768D+01 -1.2296091588950D+02  1.8222208628393D+02  3.9943485716166D+03 -2.8392941676994D+04
29  2.8000000000000D-01  2.0875397424591D+01 -1.2094378030245D+02  2.2071797616261D+02  3.7021697491522D+03 -2.9988694097655D+04
30  2.9000000000000D-01  1.9677599938516D+01 -1.1855654716039D+02  2.5621771535846D+02  3.3956621966910D+03 -3.1258256408266D+04
31  3.0000000000000D-01  1.8505398184502D+01 -1.1582983996979D+02  2.8859435124295D+02  3.0780935855761D+03 -3.2201158679215D+04
32  3.1000000000000D-01  1.7362029040296D+01 -1.1279538846338D+02  3.1775356721151D+02  2.7527172871784D+03 -3.2820667999506D+04
33  3.2000000000000D-01  1.6250407911045D+01 -1.0948570357108D+02  3.4363335510295D+02  2.4227355392333D+03 -3.3123691752729D+04
34  3.3000000000000D-01  1.5173122522731D+01 -1.0593375748631D+02  3.6620332681359D+02  2.0912644687138D+03 -3.3120516803578D+04
35  3.4000000000000D-01  1.4132429874795D+01 -1.0217267232554D+02  3.8546368787713D+02  1.7613014588605D+03 -3.2824559460472D+04
36  3.5000000000000D-01  1.3130256249521D+01 -9.8235420638377D+01  4.0144389843058D+02  1.4356953185453D+03 -3.2252071599194D+04
37  3.6000000000000D-01  1.2168200144514D+01 -9.4154540750278D+01  4.1420105079795D+02  1.1171194945868D+03 -3.1421816637023D+04
38  3.7000000000000D-01  1.1247537966306D+01 -8.9961869613389D+01  4.2381799586906D+02  8.0804863008077D+02 -3.0354729762784D+04
39  3.8000000000000D-01  1.0369232298011D+01 -8.5688295507726D+01  4.3040125260444D+02  5.1073867721008D+02 -2.9073555973793D+04
40  3.9000000000000D-01  9.5339425322737D+00 -8.1363532581423D+01  4.3407873676935D+02  2.2721066156965D+02 -2.7602472749223D+04
41  4.0000000000000D-01  8.7420376427121D+00 -7.7015918852271D+01  4.3499734621371D+02 -4.0761794792512D+01 -2.5966717775533D+04
42  4.1000000000000D-01  7.9936108526798D+00 -7.2672238917645D+01  4.3332044026608D+02 -2.9166115671903D+02 -2.4192211302687D+04
43  4.2000000000000D-01  7.2884959496096D+00 -6.8357572242590D+01  4.2922525084781D+02 -5.2423095497164D+02 -2.2305184067952D+04
44  4.3000000000000D-01  6.6262849863563D+00 -6.4095167523819D+01  4.2290026229377D+02 -7.3747710794304D+02 -2.0331824547090D+04
45  4.4000000000000D-01  6.0063471078160D+00 -5.9906343263372D+01  4.1454259541418D+02 -9.3066575485039D+02 -1.8297934289443D+04
46  4.5000000000000D-01  5.4278482415149D+00 -5.5810414337054D+01  4.0435542994717D+02 -1.1033178011635D+03 -1.6228612756835D+04
47  4.6000000000000D-01  4.8897713946748D+00 -5.1824644013702D+01  3.9254549708615D+02 -1.2552003864625D+03 -1.4147961941250D+04
48  4.7000000000000D-01  4.3909373072544D+00 -4.7964220574879D+01  3.7932067146864D+02 -1.3863155809171D+03 -1.2078823375200D+04
49  4.8000000000000D-01  3.9300252203854D+00 -4.4242257406631D+01  3.6488768897022D+02 -1.4968865758777D+03 -1.0042544758916D+04
50  4.9000000000000D-01  3.5055935321748D+00 -4.0669815185602D+01  3.4945001359121D+02 -1.5873417334230D+03 -8.0587812018343D+03
51  5.0000000000000D-01  3.1161001277316D+00 -3.7255944566825D+01  3.3320587331199D+02 -1.6582968000977D+03 -6.1453311596494D+03
52  5.1000000000000D-01  2.7599221871352D+00 -3.4007747598019D+01  3.1634648132174D+02 -1.7105356771239D+03 -4.3180078691552D+03
53  5.2000000000000D-01  2.4353752935777D+00 -3.0930455939989D+01  2.9905445545387D+02 -1.7449900736238D+03 -2.5905478590351D+03
54  5.3000000000000D-01  2.1407316837050D+00 -2.8027523861719D+01  2.8150244501258D+02 -1.7627184270832D+03 -9.7455343778491D+02
55  5.4000000000000D-01  1.8742375028761D+00 -2.5300733904966D+01  2.6385197072495D+02 -1.7648844199792D+03  5.2052902021615D+02
56  5.5000000000000D-01  1.6341289493635D+00 -2.2750313073107D+01  2.4625248001664D+02 -1.7527354617245D+03  1.8873983877262D+03
57  5.6000000000000D-01  1.4186472130138D+00 -2.0375057394170D+01  2.2884061653583D+02 -1.7275813723851D+03  3.1208583638174D+03
58  5.7000000000000D-01  1.2260521352725D+00 -1.8172462731071D+01  2.1173969995233D+02 -1.6907737707462D+03  4.2177418393529D+03
59  5.8000000000000D-01  1.0546345385203D+00 -1.6138859776630D+01  1.9505940848817D+02 -1.6436860504552D+03  5.1768301721308D+03
60  5.9000000000000D-01  9.0272719286425D-01 -1.4269551236954D+01  1.7889565592917D+02 -1.5876947239004D+03  5.9987087082666D+03
61  6.0000000000000D-01  7.6871440800958D-01 -1.2558949336395D+01  1.6333064920801D+02 -1.5241618019301D+03  6.6856597590406D+03
62  6.1000000000000D-01  6.5104025584655D-01 -1.1000711884470D+01  1.4843311516760D+02 -1.4544187721973D+03  7.2414833161973D+03
63  6.2000000000000D-01  5.4821544629517D-01 -9.5878753043990D+00  1.3425867929672D+02 -1.3797521352651D+03  7.6713463055445D+03
64  6.3000000000000D-01  4.5882289416119D-01 -8.3129831768212D+00  1.2085038089896D+02 -1.3013906530967D+03  7.9816005858897D+03
65  6.4000000000000D-01  3.8152202834758D-01 -7.1682090244629D+00  1.0823930680244D+02 -1.2204943818449D+03  8.1796046618701D+03
66  6.5000000000000D-01  3.1505190666830D-01 -6.1454722415973D+00  9.6445325671418D+01 -1.1381455259302D+03  8.2735400660898D+03
67  6.6000000000000D-01  2.5823320952896D-01 -5.2365462535515D+00  8.5477904644690D+01 -1.0553411175953D+03  8.2722295239198D+03
68  6.7000000000000D-01  2.0996919398495D-01 -4.4331581738883D+00  7.5336990121460D+01 -9.7298750112973D+02  8.1849586979366D+03
69  6.8000000000000D-01  1.6924569611634D-01 -3.7270794074907D+00  6.6013934895702D+01 -8.9189656794180D+02  8.0213045443931D+03
70  6.9000000000000D-01  1.3513027428466D-01 -3.1102068224472D+00  5.7492454494271D+01 -8.1278366646390D+02  7.7909724077246D+03
71  7.0000000000000D-01  1.0677058876787D-01 -2.5746342805642D+00  4.9749596444127D+01 -7.3626708779602D+02  7.5036440993567D+03
72  7.1000000000000D-01  8.3392114578132D-02 -2.1127144743948D+00  4.2756707291813D+01 -6.6286900861644D+02  7.1688386014529D+03
73  7.2000000000000D-01  6.4295284045935D-02 -1.7171111638757D+00  3.6480383457139D+01 -5.9301775826900D+02  6.7957867392683D+03
74  7.3000000000000D-01  4.8852154153391D-02 -1.3808420380206D+00  3.0883393395935D+01 -5.2705126448722D+02  6.3933209331965D+03
75  7.4000000000000D-01  3.6502690732625D-02 -1.0973125450955D+00  2.5925560055842D+01 -4.6522152338652D+02  5.9697806575423D+03
76  7.5000000000000D-01  2.6750757712027D-02 -8.6034113667713D-01  2.1564594168320D+01 -4.0769993478585D+02  5.5329339693538D+03
77  7.6000000000000D-01  1.9159894660480D-02 -6.6417645805522D-01  1.7756870535306D+01 -3.5458334142649D+02  5.0899151681716D+03
78  7.7000000000000D-01  1.3348960211442D-02 -5.0350708743679D-01  1.4458141072259D+01 -3.0590061199172D+02  4.6471783275685D+03
79  7.8000000000000D-01  8.9877126320230D-03 -3.7346448096976D-01  1.1624179955039D+01 -2.6161961170257D+02  4.2104660625941D+03
80  7.9000000000000D-01  5.7923920256229D-03 -2.6961981940383D-01  9.2113577492012D+00 -2.2165441133800D+02  3.7847931841360D+03
81  8.0000000000000D-01  3.5213615672271D-03 -1.8797547606963D-01  7.1771428548422D+00 -1.8587259029441D+02  3.3744438793319D+03
82  8.1000000000000D-01  1.9708579134877D-03 -1.2495183562606D-01  5.4805299742185D+00 -1.5410251529313D+02  2.9829756731943D+03
83  8.2000000000000D-01  9.7089364113132D-04 -7.7370189734571D-02  4.0823964555093D+00 -1.2614046353864D+02  2.6132710480711D+03
84  8.3000000000000D-01  3.8134737144050D-04 -4.2432420998246D-02  2.9457889453403D+00 -1.0175730359703D+02  2.2674883957132D+03
85  8.4000000000000D-01  8.8270246356030D-05 -1.7698158042556D-02  2.0361432266802D+00 -8.0705848261875D+01  1.9471298117530D+03
86  8.5000000000000D-01  4.3074077197814D-07 -1.0600627709856D-03  1.3214343354671D+00 -6.2725608582891D+01  1.6534735312115D+03
87  8.6000000000000D-01  4.6113470607634D-05  9.2821438434545D-03  7.7229810739114D-01 -4.7545286412270D+01  1.3871507779526D+03
88  8.7000000000000D-01  1.7018270675511D-04  1.4848729806195D-02  3.6209937792526D-01 -3.4893671823909D+01  1.1474953872159D+03
89  8.8000000000000D-01  3.3141871762426D-04  1.6907057829480D-02  6.6866718051960D-02 -2.4509658547296D+01  9.3352196982085D+02
90  8.9000000000000D-01  5.0012003372996D-04  1.6497655829882D-02 -1.3480420205183D-01 -1.6139224747876D+01  7.4474505877118D+02
91  9.0000000000000D-01  6.5596228902226D-04  1.4459636214853D-02 -2.6179649062026D-01 -9.5328005669057D+00  5.8056172737116D+02
92  9.1000000000000D-01  7.8610940801995D-04  1.1455644956657D-02 -3.3053725471341D-01 -4.4499189777624D+00  4.3979031164930D+02
93  9.2000000000000D-01  8.8356996391628D-04  7.9958593332210D-03 -3.5511685643228D-01 -6.6417687650586D-01  3.2085422536308D+02
94  9.3000000000000D-01  9.4578683082513D-04  4.4606001343507D-03 -3.4744395257787D-01  2.0340198535819D+00  2.2197090951386D+02
95  9.4000000000000D-01  9.7344483979882D-04  1.1212791259471D-03 -3.1742281946028D-01  3.8356884645642D+00  1.4122027485596D+02
96  9.5000000000000D-01  9.6947875162735D-04 -1.8405080351226D-03 -2.7314501325991D-01  4.9122835681171D+00  7.6627306954098D+01
97  9.6000000000000D-01  9.3826245945162D-04 -4.3158372406226D-03 -2.2108612010257D-01  5.4155769194127D+00  2.6238937371062D+01
98  9.7000000000000D-01  8.8495980346442D-04 -6.2532747792204D-03 -1.6630066647622D-01  5.4781293631915D+00 -1.1826356194439D+01
99  9.8000000000000D-01  8.1501755004428D-04 -7.6456135966930D-03 -1.1260997248616D-01  5.2142009569022D+00 -3.9342600284540D+01
100  9.9000000000000D-01  7.3378179158283D-04 -8.5184373074812D-03 -6.2779382553919D-02  4.7209430133223D+00 -5.7955011719344D+01
101  1.0000000000000D+00  6.4622003273678D-04 -8.9203939445768D-03 -1.8682693284884D-02  4.0797453977261D+00 -6.9169699718728D+01
102  1.0100000000000D+00  5.5673255737901D-04 -8.9150451529757D-03  1.8547251195709D-02  3.3576445839238D+00 -7.4351369109308D+01
103  1.0200000000000D+00  4.6903800628386D-04 -8.5741508336812D-03  4.8382063907682D-02  2.6087264260612D+00 -7.4726231716907D+01
104  1.0300000000000D+00  3.8611951593058D-04 -7.9722492349944D-03  7.0775144977984D-02  1.8754836654745D+00 -7.1387809387017D+01
105  1.0400000000000D+00  3.1021913864351D-04 -7.1823968641515D-03  8.6052270841153D-02  1.1901084728972D+00 -6.5303881527681D+01
106  1.0500000000000D+00  2.4286963887349D-04 -6.2729392201266D-03  9.4814760661021D-02  5.7571486640698D-01 -5.7323425458656D+01
107  1.0600000000000D+00  1.8495389294193D-04 -5.3051896059440D-03  9.7854525278212D-02  4.7494587967494D-02 -4.8182883815824D+01
108  1.0700000000000D+00  1.3678347261831D-04 -4.3319008381544D-03  9.6080377245619D-02 -3.8618534886607D-01 -3.8511595038084D+01
109  1.0800000000000D+00  9.8189000400686D-05 -3.3964198107035D-03  9.0455058034778D-02 -7.2273561884532D-01 -2.8836499226133D+01
110  1.0900000000000D+00  6.8615978152321D-05 -2.5324201483548D-03  8.1942509459002D-02 -9.6434234266349D-01 -1.9586459322831D+01
111  1.1000000000000D+00  4.7220854402270D-05 -1.7641129728433D-03  7.1464948137333D-02 -1.1170080440375D+00 -1.1096624549275D+01
112  1.1100000000000D+00  3.2962934940170D-05 -1.1068394034253D-03  5.9869310847245D-02 -1.1896380619783D+00 -3.6132872385294D+00
113  1.1200000000000D+00  2.4688879625542D-05 -5.6795394145529D-04  4.7902578220003D-02 -1.1931797427004D+00  2.7004063237504D+00
114  1.1300000000000D+00  2.1207255515056D-05 -1.4791235037723D-04  3.6195404699879D-02 -1.1398241248837D+00  7.7576420714152D+00
115  1.1400000000000D+00  2.1351566169631D-05  1.5851479127135D-04  2.5253363547715D-02 -1.0422815624687D+00  1.1539930950940D+01
116  1.1500000000000D+00  2.4030758461426D-05  3.6097669542547D-04  1.5455027514340D-02 -9.1314344905406D-01  1.4087934395440D+01
117  1.1600000000000D+00  2.8267119092562D-05  4.7228778824582D-04  7.0559495274102D-03 -7.6434070613317D-01  1.5491340158036D+01
118  1.1700000000000D+00  3.3221909294360D-05  5.0723838998884D-04  1.9753791950215D-04 -6.0670706648382D-01  1.5878087437886D+01
119  1.1800000000000D+00  3.8209625394370D-05  4.8151323889143D-04 -5.0802380438297D-03 -4.4965140058865D-01  1.5403320602395D+01
120  1.1900000000000D+00  4.2702099696619D-05  4.1075326880554D-04 -8.8234239336162D-03 -3.0094074734166D-01  1.4238505604576D+01
121  1.2000000000000D+00  4.6324053670871D-05  3.0977978486198D-04 -1.1147026014038D-02 -1.6658916359643D-01  1.2561144058156D+01
122  1.2100000000000D+00  4.8841744747095D-05  1.9199250232722D-04 -1.2217330145370D-02 -5.0844646537324D-02  1.0545462995338D+01
123  1.2200000000000D+00  5.0146470565566D-05  6.8944553246651D-05 -1.2234544663240D-02  4.3736782800801D-02  8.3544301844507D+00
124  1.2300000000000D+00  5.0234699015102D-05 -4.9914136833150D-05 -1.1416568183885D-02  1.1614504796100D-01  6.1333433066236D+00
125  1.2400000000000D+00  4.9186394351758D-05 -1.5733999482561D-04 -9.9844904015829D-03  1.6671444913070D-01  4.0051222200383D+00
126  1.2500000000000D+00  4.7142990440931D-05 -2.4826414615906D-04 -8.1503159146071D-03  1.9688349680095D-01  2.0673672433840D+00
127  1.2600000000000D+00  4.4286303696479D-05 -3.1965063886138D-04 -6.1072340983896D-03  2.0893444001457D-01  3.9114046519966D-01
128  1.2700000000000D+00  4.0819258775228D-05 -3.7027075167558D-04 -4.0224972303127D-03  2.0572833586057D-01 -9.7870146786479D-01
129  1.2800000000000D+00  3.6949178633421D-05 -4.0041848395713D-04 -2.0329151653146D-03  1.9045007201032D-01 -2.0218086384762D+00
130  1.2900000000000D+00  3.2874162074494D-05 -4.1159451560621D-04 -2.4281372561972D-04  1.6637701407110D-01 -2.7395474402495D+00
131  1.3000000000000D+00  2.8772621428474D-05 -4.0617998905400D-04  1.2758734252668D-03  1.3667888643465D-01 -3.1514274050907D+00
132  1.3100000000000D+00  2.4796072384416D-05 -3.8712035418556D-04  2.4816797880940D-03  1.0425618806482D-01 -3.2910298778130D+00
133  1.3200000000000D+00  2.1064981481427D-05 -3.5763728246955D-04  3.3602856393149D-03  7.1621217114823D-02 -3.2017695871967D+00
134  1.3300000000000D+00  1.7667273272824D-05 -3.2097720705830D-04  3.9202124550876D-03  4.0820196812318D-02 -2.9327257145349D+00
135  1.3400000000000D+00  1.4659160947599D-05 -2.8020724307544D-04  4.1879384528427D-03  1.3396458997716D-02 -2.5347961640308D+00
136  1.3500000000000D+00  1.2067738043723D-05 -2.3806140320555D-04  4.2028553857158D-03 -9.6105281104795D-03 -2.0573672673735D+00
137  1.3600000000000D+00  9.8948895893243D-06 -1.9683539653804D-04  4.0123262003307D-03 -2.7636033682590D-02 -1.5455747906692D+00
138  1.3700000000000D+00  8.1219849498208D-06 -1.5833064209180D-04  3.6672084212557D-03 -4.0536692659778D-02 -1.0383021654687D+00
139  1.3800000000000D+00  6.7149210254882D-06 -1.2383885371042D-04  3.2179752178191D-03 -4.8521125477212D-02 -5.6687054410682D-01
140  1.3900000000000D+00  5.6291745534589D-06 -9.4162405169710D-05  2.7115696226848D-03 -5.2070222739510D-02 -1.5441463644756D-01
141  1.4000000000000D+00  4.8144354237858D-06 -6.9661683366561D-05  2.1891192031356D-03 -5.1855394779727D-02  1.8410589579007D-01
142  1.4100000000000D+00  4.2187450696380D-06 -5.0321625014981D-05  1.6844101768147D-03 -4.8658485066500D-02  4.4139594397594D-01
143  1.4200000000000D+00  3.7918469228956D-06 -3.5829379632858D-05  1.2231670758242D-03 -4.3299745730528D-02  6.1689216982772D-01
144  1.4300000000000D+00  3.4877587707076D-06 -2.5655426668965D-05  8.2297876247147D-04 -3.6576482066731D-02  7.1556797464796D-01
145  1.4400000000000D+00  3.2665527116632D-06 -1.9133704856378D-05  4.9378739578111D-04 -2.9213896635231D-02  7.4656400142447D-01
146  1.4500000000000D+00  3.0953329819828D-06 -1.5532801289013D-05  2.3878823131213D-04 -2.1831075285087D-02  7.2180593361228D-01
147  1.4600000000000D+00  2.9485860338284D-06 -1.4118719590026D-05  5.5615931996905D-05 -1.4919299327646D-02  6.5465303248897D-01
148  1.4700000000000D+00  2.8079398085352D-06 -1.4203151897764D-05 -6.2333454916525D-05 -8.8342685967666D-03  5.5871562039460D-01
149  1.4800000000000D+00  2.6615255777884D-06 -1.5179484284920D-05 -1.2455008546594D-04 -3.7984777818730D-03  4.4685448014158D-01
150  1.4900000000000D+00  2.5030274098926D-06 -1.6545055590049D-05 -1.4212253842289D-04  8.7063916177726D-05  3.3041690254320D-01
151  1.5000000000000D+00  2.3306003199518D-06 -1.7911296112297D-05 -1.2662382766738D-04  2.8251899392550D-03  2.1873124678833D-01
152  1.5100000000000D+00  2.1456953835574D-06 -1.9003771486305D-05 -8.9157323260652D-05  4.5004133303398D-03  1.1882030013295D-01
153  1.5200000000000D+00  1.9519849318268D-06 -1.9653848979567D-05 -3.9680647517088D-05  5.2559507376342D-03  3.5358023824620D-02
154  1.5300000000000D+00  1.7543412496427D-06 -1.9784503616368D-05  1.3485563706516D-05  5.2701621307206D-03 -2.9210627995097D-02
155  1.5400000000000D+00  1.5580315374062D-06 -1.9392803068007D-05  6.3886731710054D-05  4.7360078759277D-03 -7.4399888805593D-02
156  1.5500000000000D+00  1.3680547648272D-06 -1.8530596919634D-05  1.0699769647061D-04  3.8428657444160D-03 -1.0132485890313D-01
157  1.5600000000000D+00  1.1887000132450D-06 -1.7285797360562D-05  1.4010773924559D-04  2.7628385143566D-03 -1.1226009848554D-01
158  1.5700000000000D+00  1.0232667323177D-06 -1.5765236989985D-05  1.6210141396100D-04  1.6409713129685D-03 -1.1021732394535D-01
159  1.5800000000000D+00  8.7395519178440D-07 -1.4080108751826D-05  1.7315158600470D-04  5.9013180182240D-04 -9.8618825599361D-02
160  1.5900000000000D+00  7.4187711619296D-07 -1.2334886154030D-05  1.7439098729704D-04 -3.1081462865101D-04 -8.0919918550958D-02
161  1.6000000000000D+00  6.2717176800190D-07 -1.0619248766749D-05  1.6756891072203D-04 -1.0168457245078D-03 -6.0169016238554D-02
162  1.6100000000000D+00  5.2917018320807D-07 -9.0036800549395D-06  1.5475244206079D-04 -1.5120699620647D-03 -3.8911135980924D-02
163  1.6200000000000D+00  4.4661032394722D-07 -7.5375606860673D-06  1.3803057227832D-04 -1.8009942177274D-03 -1.9158735022517D-02
164  1.6300000000000D+00  3.7783201754596D-07 -6.2498201593965D-06  1.1934265180091D-04 -1.9054413922464D-03 -2.3501452486803D-03
165  1.6400000000000D+00  3.2098655827424D-07 -5.1515778836042D-06  1.0038223226395D-04 -1.8615821193098D-03  1.0372791147706D-02
166  1.6500000000000D+00  2.7418528877092D-07 -4.2391378840414D-06  8.2462640189600D-05 -1.7116650335311D-03  1.8518456095308D-02
167  1.6600000000000D+00  2.3563999903226D-07 -3.4972382930659D-06  6.6386825573328D-05 -1.4999366043401D-03  2.2858794903733D-02
168  1.6700000000000D+00  2.0373888694012D-07 -2.9039569921062D-06  5.2577938553016D-05 -1.2640635442748D-03  2.4518777557903D-02
169  1.6800000000000D+00  1.7712008463062D-07 -2.4367543882434D-06  4.1176025811308D-05 -1.0213940105786D-03  2.4361742722398D-02
170  1.6900000000000D+00  1.5466158277846D-07 -2.0722823296573D-06  3.2116911318852D-05 -7.8294509420231D-04  2.2992811612477D-02
171  1.7000000000000D+00  1.3543391845174D-07 -1.7868146034896D-06  2.5346205527585D-05 -5.6581877669423D-04  2.0080411258616D-02
172  1.7100000000000D+00  1.1873341970632D-07 -1.5588833766400D-06  2.0665671131152D-05 -3.8470911493408D-04  1.5366569792879D-02
173  1.7200000000000D+00  1.0410462742954D-07 -1.3695589136441D-06  1.7550268803897D-05 -2.5481129674688D-04  9.9404215402469D-03
174  1.7300000000000D+00  9.1248344905695D-08 -1.2045943988394D-06  1.5418875194612D-05 -1.8370177792622D-04  5.0779469546068D-03
175  1.7400000000000D+00  7.9945540080924D-08 -1.0580034070772D-06  1.3777362561473D-05 -1.5470882812042D-04  1.7499558715712D-03
176  1.7500000000000D+00  7.0034450651168D-08 -9.2790054653901D-07  1.2253681534397D-05 -1.4495954315085D-04  5.3271222722787D-04
177  1.7600000000000D+00  6.1350536880061D-08 -8.1282341455236D-07  1.0782915927848D-05 -1.3941602006327D-04  7.3446723461830D-04
178  1.7700000000000D+00  5.3737616137633D-08 -7.1199901422412D-07  9.4431419705519D-06 -1.2808165088137D-04  1.2530222326228D-03
179  1.7800000000000D+00  4.7066180301675D-08 -6.2390875309167D-07  8.2572723461050D-06 -1.1149350148049D-04  1.5775420361809D-03
180  1.7900000000000D+00  4.1221827563416D-08 -5.4660360585844D-07  7.2300431554892D-06 -9.5765034052656D-05  1.5294253484296D-03
181  1.8000000000000D+00  3.6102957806489D-08 -4.7870680785923D-07  6.3455391423780D-06 -8.3086492257364D-05  1.2156536856415D-03
182  1.8100000000000D+00  3.1620097055758D-08 -4.1919055647452D-07  5.5680966254876D-06 -7.2870615432395D-05  9.2619020407475D-04
183  1.8200000000000D+00  2.7694538743061D-08 -3.6706783144574D-07  4.8766949521773D-06 -6.4418070369675D-05  7.8404776255713D-04
184  1.8300000000000D+00  2.4257132437916D-08 -3.2142153337263D-07  4.2680834990941D-06 -5.6937758812066D-05  7.1479980817984D-04
185  1.8400000000000D+00  2.1247189004259D-08 -2.8145290570970D-07  3.7366021690565D-06 -4.9879247099334D-05  6.5378566067465D-04
186  1.8500000000000D+00  1.8611495333907D-08 -2.4646172963362D-07  3.2715318017367D-06 -4.3500967949480D-05  5.9175816823354D-04
187  1.8600000000000D+00  1.6303431884527D-08 -2.1582962173427D-07  2.8639998589639D-06 -3.8054527923834D-05  5.1804070370793D-04
188  1.8700000000000D+00  1.4282187688417D-08 -1.8901325286831D-07  2.5072558086052D-06 -3.3344984672240D-05  4.4308655234682D-04
189  1.8800000000000D+00  1.2512042120248D-08 -1.6553603869276D-07  2.1950967947578D-06 -2.9187416519327D-05  3.8547331045164D-04
190  1.8900000000000D+00  1.0961732942714D-08 -1.4498112751792D-07  1.9219191692166D-06 -2.5539929084848D-05  3.3956519531835D-04
191  1.9000000000000D+00  9.6039016026981D-09 -1.2698391937109D-07  1.6828197690161D-06 -2.2351948538670D-05  2.9839356074008D-04
192  1.9100000000000D+00  8.4146016318761D-09 -1.1122539552992D-07  1.4735255299726D-06 -1.9566325848108D-05  2.6080285124308D-04
193  1.9200000000000D+00  7.3728707315877D-09 -9.7426523888818D-08  1.2903134383504D-06 -1.7129151801806D-05  2.2778176075011D-04
194  1.9300000000000D+00  6.4603603077485D-09 -8.5343143102208D-08  1.1299283259373D-06 -1.4995448547570D-05  1.9935943584583D-04
195  1.9400000000000D+00  5.6610089375835D-09 -7.4761504229119D-08  9.8952022270479D-07 -1.3127713667757D-05  1.7459669919460D-04
196  1.9500000000000D+00  4.9607540561257D-09 -6.5494539812300D-08  8.6659844080236D-07 -1.1493150879006D-05  1.5282788401277D-04
197  1.9600000000000D+00  4.3472868410514D-09 -5.7378584898291D-08  7.5898005050980D-07 -1.0062540979141D-05  1.3374367830104D-04
198  1.9700000000000D+00  3.8098282070261D-09 -5.0270359147561D-08  6.6475416746634D-07 -8.8104444496848D-06  1.1705291644920D-04
199  1.9800000000000D+00  3.3389426363749D-09 -4.4044483471985D-08  5.8225064969908D-07 -7.7145452317430D-06  1.0245547543437D-04
200  1.9900000000000D+00  2.9263672204541D-09 -3.8591197446805D-08  5.1000805302491D-07 -6.7552673239954D-06  8.9685320106293D-05
201  2.0000000000000D+00  2.5648670189576D-09 -3.3814427765408D-08  4.4674750944735D-07 -5.9155102833617D-06  7.8511468905066D-05
202  2.0100000000000D+00  2.2481071246927D-09 -2.9630080473822D-08  3.9134987490359D-07 -5.1803612845120D-06  6.8733616980939D-05
203  2.0200000000000D+00  1.9705389013351D-09 -2.5964523139909D-08  3.4283560812786D-07 -4.5367735846974D-06  6.0175245497476D-05
204  2.0300000000000D+00  1.7273045683796D-09 -2.2753312486163D-08  3.0034771846646D-07 -3.9733153043423D-06  5.2684209551850D-05
205  2.0400000000000D+00  1.5141485626719D-09 -1.9940012262018D-08  2.6313594430949D-07 -3.4799848194664D-06  4.6127870480571D-05
206  2.0500000000000D+00  1.3273445232669D-09 -1.7475220343434D-08  2.3054376033597D-07 -3.0480350086260D-06  4.0389500565318D-05
207  2.0600000000000D+00  1.1636285011069D-09 -1.5315678753510D-08  2.0199648618403D-07 -2.6698124677162D-06  3.5366644684739D-05
208  2.0700000000000D+00  1.0201412991936D-09 -1.3423505704455D-08  1.7699103058758D-07 -2.3386192730157D-06  3.0969716305277D-05
209  2.0800000000000D+00  8.9437911621545D-10 -1.1765538594006D-08  1.5508712271471D-07 -2.0485957838048D-06  2.7120598475965D-05
210  2.0900000000000D+00  7.8414798541717D-10 -1.0312727458028D-08  1.3589921635194D-07 -1.7946125078793D-06  2.3750899939055D-05
211  2.1000000000000D+00  6.8752656014615D-10 -9.0396400030301D-09  1.1908988963212D-07 -1.5721817757647D-06  2.0800778883423D-05
212  2.1100000000000D+00  6.0283142990721D-10 -7.9240002120960D-09  1.0436369132378D-07 -1.3773754512692D-06  1.8217871716433D-05
213  2.1200000000000D+00  5.2858767321611D-10 -6.9462968456620D-09  9.1461922578007D-08 -1.2067551931297D-06  1.5956362488185D-05
214  2.1300000000000D+00  4.6350346712856D-10 -6.0894460348425D-09  8.0158141912250D-08 -1.0573124137033D-06  1.3976178211865D-05
215  2.1400000000000D+00  4.0644656800212D-10 -5.3384787010375D-09  7.0254000360078D-08 -9.2641263557354D-07  1.2242240274772D-05
216  2.1500000000000D+00  3.5642525463238D-10 -4.6802875269987D-09  6.1575873542341D-08 -8.1175054648273D-07  1.0723863826392D-05
217  2.1600000000000D+00  3.1257046356593D-10 -4.1033897046507D-09  5.3971702984820D-08 -7.1130783566736D-07  9.3941934089149D-06
218  2.1700000000000D+00  2.7412054628213D-10 -3.5977246099210D-09  4.7308303949685D-08 -6.2331727867963D-07  8.2297225094145D-06
219  2.1800000000000D+00  2.4040835143294D-10 -3.1544824409436D-09  4.1469086702430D-08 -5.4623235788666D-07  7.2098874265636D-06
220  2.1900000000000D+00  2.1084900341905D-10 -2.7659420467516D-09  3.6351899325925D-08 -4.7869849391305D-07  6.3166825923080D-06
221  2.2000000000000D+00  1.8493007413800D-10 -2.4253406411284D-09  3.1867296485282D-08 -4.1952998330314D-07  5.5343525547696D-06
222  2.2100000000000D+00  1.6220250872072D-10 -2.1267534999888D-09  2.7936940686717D-08 -3.6768869876902D-07  4.8491074394668D-06
223  2.2200000000000D+00  1.4227258202259D-10 -1.8649873479321D-09  2.4492185789972D-08 -3.2226522224852D-07  4.2488711341514D-06
224  2.2300000000000D+00  1.2479543083191D-10 -1.6354947140810D-09  2.1472940300542D-08 -2.8246372110753D-07  3.7230788449615D-06
225  2.2400000000000D+00  1.0946866020978D-10 -1.4342892176566D-09  1.8826542268430D-08 -2.4758696823293D-07  3.2624769896848D-06
226  2.2500000000000D+00  9.6027216302032D-11 -1.2578777002041D-09  1.6506858858748D-08 -2.1702436697720D-07  2.8589659060955D-06
227  2.2600000000000D+00  8.4238854860141D-11 -1.1032002571921D-09  1.4473490922685D-08 -1.9024137527735D-07  2.5054610033804D-06
228  2.2700000000000D+00  7.3899894696326D-11 -9.6757402931917D-10  1.2691027281056D-08 -1.6676959498935D-07  2.1957700641880D-06
229  2.2800000000000D+00  6.4831853162863D-11 -8.4864871534883D-10  1.1128455172183D-08 -1.4619891329753D-07  1.9244259013987D-06
230  2.2900000000000D+00  5.6878270341645D-11 -7.4436456946353D-10  9.7586034737027D-09 -1.2817012622925D-07  1.6866383758524D-06
231  2.3000000000000D+00  4.9901911573525D-11 -6.5291541212248D-10  8.5576525170415D-09 -1.1236827071246D-07  1.4780783895163D-06
232  2.3100000000000D+00  4.3782553995052D-11 -5.7271939342926D-10  7.5047470667154D-09 -9.8518179627605D-08  1.2954893183409D-06
233  2.3200000000000D+00  3.8414749268912D-11 -5.0238942019162D-10  6.5816046665867D-09 -8.6378946217812D-08  1.1360513093117D-06
234  2.3300000000000D+00  3.3706025310533D-11 -4.4070940729990D-10  5.7722012474850D-09 -7.5739486499524D-08  9.9718120445051D-07
235  2.3400000000000D+00  2.9575356337725D-11 -3.8661408268835D-10  5.0625028561637D-09 -6.6410685574258D-08  8.7431887886537D-07
236  2.3500000000000D+00  2.5951656671273D-11 -3.3916909524138D-10  4.4401980582629D-09 -5.8222475382067D-08  7.6279297488088D-07
237  2.3600000000000D+00  2.2772601305125D-11 -2.9755545500768D-10  3.8945086795301D-09 -5.1039645409784D-08  6.6276230536680D-07
238  2.3700000000000D+00  1.9983561396174D-11 -2.6105549049239D-10  3.4160074900473D-09 -4.4763331271001D-08  5.8045205809632D-07
239  2.3800000000000D+00  1.7536602439670D-11 -2.2903963012230D-10  2.9965183574749D-09 -3.9339077153393D-08  5.2463306353240D-07
240  2.3900000000000D+00  1.5389706019256D-11 -2.0095614521560D-10  2.6286194374745D-09 -3.4584649988529D-08  4.8092128288206D-07
241  2.4000000000000D+00  1.3506028948865D-11 -1.7632138268125D-10  2.3057411279683D-09 -3.0293642593268D-08  4.2655150183008D-07
242  2.4100000000000D+00  1.1853238626725D-11 -1.5471030108099D-10  2.0213201347195D-09 -2.6144743730657D-08  3.3353003969285D-07
243  2.4200000000000D+00  1.0402998562274D-11 -1.3575222968263D-10  1.7723851455654D-09 -2.2544429812976D-08  2.3631853280812D-07
244  2.4300000000000D+00  9.1304533065847D-12 -1.1912179619942D-10  1.5560820398997D-09 -1.9869522826776D-08  1.7571366470692D-07
245  2.4400000000000D+00  8.0137878287404D-12 -1.0454531813087D-10  1.3740919164607D-09 -1.8822443959992D-08  1.9632187595982D-07
246  2.4500000000000D+00  7.0338867229383D-12 -9.1747824070414D-11  1.2108566888449D-09 -1.7915185464161D-08  2.6528493196704D-07
247  2.4600000000000D+00  6.1739770744141D-12 -8.0499973887284D-11  1.0564014549368D-09 -1.5997258514582D-08  3.4002978795661D-07
248  2.4700000000000D+00  5.4193361132323D-12 -7.0504324102140D-11  8.8883762366291D-10 -1.1486232894153D-08  3.8826425365694D-07
249  2.4800000000000D+00  4.7570648250198D-12 -6.1831212371526D-11  7.5172605162330D-10 -6.6049643540521D-09  3.3452691085518D-07
250  2.4900000000000D+00  4.1758656518469D-12 -5.4424651726474D-11  6.6921065573785D-10 -3.1455715801675D-09  1.4630128512772D-07
251  2.5000000000000D+00  3.6672452841410D-12 -4.8595166624848D-11  6.8460241439163D-10 -3.0533090381199D-09 -2.3780415955118D-07
252  2.5100000000000D+00  3.2196629212661D-12 -4.3062069058906D-11  7.0310350907292D-10 -6.2600493102889D-09 -5.7154212920598D-07
253  2.5200000000000D+00  2.8246528077976D-12 -3.7194153552765D-11  6.6069419311823D-10 -1.2107498173167D-08 -6.8345999728879D-07
254  2.5300000000000D+00  2.4659118485918D-12 -2.9740467811369D-11  4.7715482367435D-10 -2.0276181230771D-08 -3.6058841129875D-07
255  2.5400000000000D+00  2.1612187893390D-12 -2.3729337778677D-11  2.1998845384892D-10 -2.5257071877669D-08  1.8787455564788D-07
256  2.5500000000000D+00  1.9118424507672D-12 -2.0969594144261D-11 -5.0311001134815D-11 -2.3547083619610D-08  7.8335046148569D-07
257  2.5600000000000D+00  1.7435602876152D-12 -2.4273946803668D-11 -2.6533906704415D-10 -1.0248326699070D-08  1.2014465331637D-06
258  2.5700000000000D+00  1.5588820651208D-12 -2.9834806569351D-11 -3.4528954296501D-10  7.1913662250273D-09  1.3147937265198D-06
259  2.5800000000000D+00  1.3020242391556D-12 -3.4832688024354D-11 -2.4454596913567D-10  2.3025697006049D-08  1.0481298622406D-06
260  2.5900000000000D+00  8.7988720141767D-13 -3.5421479413037D-11  1.0187502708235D-10  2.9483674097150D-08  3.1213544857508D-07
261  2.6000000000000D+00  4.2674474364255D-13 -3.1857388778498D-11  5.1684652193449D-10  2.7212256465127D-08 -5.5046047962759D-07
262  2.6100000000000D+00  4.6299727334845D-14 -2.4602018975848D-11  8.5246290424980D-10  1.7284972876683D-08 -1.2457176983375D-06
263  2.6200000000000D+00 -1.0997363434289D-13 -1.4561618164929D-11  9.1156482573950D-10  1.7727828939141D-09 -1.3912791310486D-06
264  2.6300000000000D+00 -1.0915570589023D-13 -4.3574001418684D-12  7.5635685801977D-10 -1.4148305070599D-08 -1.0990168697995D-06
265  2.6400000000000D+00 -2.7663143274824D-14  3.5313147273338D-12  4.7273764043934D-10 -2.5573976940741D-08 -5.3415909681080D-07
266  2.6500000000000D+00  2.1262816080488D-14  6.0899373554663D-12  1.8739367759989D-10 -2.6697449654712D-08  6.2418815895300D-08
267  2.6600000000000D+00  2.8029172525860D-14  4.4429149328259D-12 -4.1504228136177D-11 -1.9526061877607D-08  5.4688127871506D-07
268  2.6700000000000D+00  1.1435520627556D-14  9.5664509909652D-13 -1.8184978482593D-10 -8.5594568924316D-09  8.2155783355050D-07
269  2.6800000000000D+00 -2.0575737819471D-15 -1.3590859691100D-12 -2.0351162429867D-10  5.4897251976484D-10  7.9022071370391D-07
270  2.6900000000000D+00 -3.6369723718455D-15 -1.6010703313116D-12 -1.2848865838286D-10  5.3988758641181D-09  5.0329529651093D-07
271  2.7000000000000D+00 -2.0995080746862D-15 -7.9216277254766D-13 -1.6890266860131D-11  6.7881698953404D-09  1.2279931747211D-07
272  2.7100000000000D+00  0.0000000000000D+00  1.1363307585278D-13  6.3634993087227D-11  5.4947477378563D-09 -1.7497802849611D-07
273  2.7200000000000D+00  0.0000000000000D+00  2.8644089853441D-13  6.8764164572546D-11  2.8436628303371D-09 -2.6806785324984D-07
274  2.7300000000000D+00  0.0000000000000D+00  2.0582618065439D-13  3.6448725462856D-11 -1.9081832423940D-10 -2.3281722441072D-07
275  2.7400000000000D+00  0.0000000000000D+00 -3.1886457250014D-15 -7.0984028126077D-12 -2.3998105152315D-09 -1.2298626196241D-07
276  2.7500000000000D+00  0.0000000000000D+00 -2.9511733803403D-14 -1.6885613959750D-11 -2.4388134951369D-09 -3.5022384082568D-08
277  2.7600000000000D+00  0.0000000000000D+00 -2.8322626836392D-14 -1.3621061736442D-11 -1.3435822426801D-09  3.7793385066463D-08
278  2.7700000000000D+00  0.0000000000000D+00 -5.7583101642772D-15 -2.2692338627381D-12  1.7747275236553D-10  7.7477619451960D-08
279  2.7800000000000D+00  0.0000000000000D+00  1.4106695854132D-15  2.3896773411551D-12  7.7253676717525D-10  7.3843670247491D-08
280  2.7900000000000D+00  0.0000000000000D+00  1.8604958821070D-15  2.8042104031483D-12  6.7866465638370D-10  4.0345920264808D-08
281  2.8000000000000D+00  0.0000000000000D+00  8.6190247439101D-16  1.2243852099963D-12  2.2647113923590D-10 -3.3494927387321D-09
282  2.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.7093372374194D-13 -1.2831630888612D-10 -2.9318391598155D-08
283  2.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -3.3983497591336D-13 -1.7790345802965D-10 -2.7594936644840D-08
284  2.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.3552297378345D-13 -1.0892307484608D-10 -1.2591059433546D-08
285  2.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.9242232899452D-15  7.5923667665810D-12  5.2005874741696D-09
286  2.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.2638714459160D-14  2.7881444473867D-11  8.6289558707309D-09
287  2.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.2620728548127D-14  2.5474316254627D-11  6.5701575207233D-09
288  2.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  6.4380836347210D-15  6.7991778545198D-12  1.2112298211928D-09
289  2.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -6.2699077581333D-16 -2.4860953055877D-12 -1.5235765616941D-09
290  2.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -9.5616947132175D-16 -3.5315044903257D-12 -1.7680881155482D-09
291  2.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -5.7445190377936D-16 -2.0437254299714D-12 -9.2373863007775D-10
292  2.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  8.1559660339429D-14  1.2341430100925D-10
293  2.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.8555710968496D-13  2.8877533797103D-10
294  2.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  2.5905944198137D-13  2.4167217185684D-10
295  2.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  5.9397775459951D-14  5.1036656180287D-11
296  2.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.1473695836914D-14 -2.7172640749223D-11
297  2.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.6491011262191D-14 -3.6115284820077D-11
298  2.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -9.8640138885920D-15 -2.0798078193499D-11
299  2.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  1.0966821073541D-16  8.9699777967399D-13
300  2.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.2930964016853D-16  3.1700031337591D-12
301  3.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.1792735387351D-16  2.9888849868501D-12
302  3.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  1.3085159860306D-16  9.1556745955612D-13
303  3.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.3809811103016D-13
304  3.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.2558025618202D-13
305  3.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.5732002811892D-13
306  3.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.0779188974600D-16
307  3.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  8.2112009143443D-15
308  3.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  9.4836305178287D-15
309  3.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  4.6766720681285D-15
310  3.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -8.0013322762034D-17
311  3.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -2.0826576233652D-16
312  3.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -1.9034926797209D-16
313  3.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00 -5.5790612877249D-17
314  3.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
315  3.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
316  3.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
317  3.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
318  3.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
319  3.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
320  3.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
321  3.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
322  3.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
323  3.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
324  3.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
325  3.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
326  3.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
327  3.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
328  3.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
329  3.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
330  3.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
331  3.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
332  3.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
333  3.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
334  3.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
335  3.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
336  3.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
337  3.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
338  3.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
339  3.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
340  3.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
341  3.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
342  3.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
343  3.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
344  3.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
345  3.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
346  3.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
347  3.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
348  3.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
349  3.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
350  3.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
351  3.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
352  3.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
353  3.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
354  3.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
355  3.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
356  3.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
357  3.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
358  3.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
359  3.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
360  3.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
361  3.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
362  3.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
363  3.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
364  3.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
365  3.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
366  3.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
367  3.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
368  3.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
369  3.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
370  3.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
371  3.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
372  3.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
373  3.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
374  3.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
375  3.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
376  3.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
377  3.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
378  3.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
379  3.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
380  3.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
381  3.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
382  3.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
383  3.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
384  3.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
385  3.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
386  3.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
387  3.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
388  3.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
389  3.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
390  3.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
391  3.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
392  3.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
393  3.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
394  3.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
395  3.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
396  3.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
397  3.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
398  3.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
399  3.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
400  3.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
401  4.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
402  4.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
403  4.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
404  4.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
405  4.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
406  4.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
407  4.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
408  4.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
409  4.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
410  4.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
411  4.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
412  4.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
413  4.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
414  4.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
415  4.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
416  4.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
417  4.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
418  4.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
419  4.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
420  4.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
421  4.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
422  4.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
423  4.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
424  4.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
425  4.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
426  4.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
427  4.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
428  4.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
429  4.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
430  4.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
431  4.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
432  4.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
433  4.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
434  4.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
435  4.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
436  4.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
437  4.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
438  4.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
439  4.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
440  4.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
441  4.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
442  4.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
443  4.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
444  4.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
445  4.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
446  4.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
447  4.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
448  4.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
449  4.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
450  4.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
451  4.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
452  4.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
453  4.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
454  4.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
455  4.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
456  4.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
457  4.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
458  4.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
459  4.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
460  4.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
461  4.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
462  4.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
463  4.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
464  4.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
465  4.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
466  4.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
467  4.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
468  4.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
469  4.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
470  4.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
471  4.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
472  4.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
473  4.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
474  4.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
475  4.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
476  4.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
477  4.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
478  4.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
479  4.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
480  4.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
481  4.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
482  4.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
483  4.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
484  4.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
485  4.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
486  4.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
487  4.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
488  4.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
489  4.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
490  4.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
491  4.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
492  4.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
493  4.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
494  4.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
495  4.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
496  4.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
497  4.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
498  4.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
499  4.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
500  4.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
501  5.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
502  5.0100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
503  5.0200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
504  5.0300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
505  5.0400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
506  5.0500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
507  5.0600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
508  5.0700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
509  5.0800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
510  5.0900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
511  5.1000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
512  5.1100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
513  5.1200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
514  5.1300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
515  5.1400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
516  5.1500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
517  5.1600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
518  5.1700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
519  5.1800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
520  5.1900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
521  5.2000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
522  5.2100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
523  5.2200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
524  5.2300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
525  5.2400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
526  5.2500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
527  5.2600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
528  5.2700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
529  5.2800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
530  5.2900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
531  5.3000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
532  5.3100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
533  5.3200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
534  5.3300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
535  5.3400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
536  5.3500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
537  5.3600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
538  5.3700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
539  5.3800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
540  5.3900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
541  5.4000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
542  5.4100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
543  5.4200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
544  5.4300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
545  5.4400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
546  5.4500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
547  5.4600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
548  5.4700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
549  5.4800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
550  5.4900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
551  5.5000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
552  5.5100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
553  5.5200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
554  5.5300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
555  5.5400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
556  5.5500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
557  5.5600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
558  5.5700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
559  5.5800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
560  5.5900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
561  5.6000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
562  5.6100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
563  5.6200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
564  5.6300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
565  5.6400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
566  5.6500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
567  5.6600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
568  5.6700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
569  5.6800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
570  5.6900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
571  5.7000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
572  5.7100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
573  5.7200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
574  5.7300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
575  5.7400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
576  5.7500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
577  5.7600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
578  5.7700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
579  5.7800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
580  5.7900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
581  5.8000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
582  5.8100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
583  5.8200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
584  5.8300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
585  5.8400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
586  5.8500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
587  5.8600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
588  5.8700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
589  5.8800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
590  5.8900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
591  5.9000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
592  5.9100000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
593  5.9200000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
594  5.9300000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
595  5.9400000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
596  5.9500000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
597  5.9600000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
598  5.9700000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
599  5.9800000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
600  5.9900000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00  0.0000000000000D+00
1  0.0000000000000D+00  3.2648825390529D+00
2  1.0000000000000D-02  3.2744924314164D+00
3  2.0000000000000D-02  3.3032722305805D+00
4  3.0000000000000D-02  3.3510726294270D+00
5  4.0000000000000D-02  3.4176458849657D+00
6  5.0000000000000D-02  3.5026474513664D+00
7  6.0000000000000D-02  3.6056382537866D+00
8  7.0000000000000D-02  3.7260875802583D+00
9  8.0000000000000D-02  3.8633765688990D+00
10  9.0000000000000D-02  4.0168022627454D+00
11  1.0000000000000D-01  4.1855821999811D+00
12  1.1000000000000D-01  4.3688595030844D+00
13  1.2000000000000D-01  4.5657084264971D+00
14  1.3000000000000D-01  4.7751403188255D+00
15  1.4000000000000D-01  4.9961099523782D+00
16  1.5000000000000D-01  5.2275221700412D+00
17  1.6000000000000D-01  5.4682387971287D+00
18  1.7000000000000D-01  5.7170857639441D+00
19  1.8000000000000D-01  5.9728603833702D+00
20  1.9000000000000D-01  6.2343387268916D+00
21  2.0000000000000D-01  6.5002830420515D+00
22  2.1000000000000D-01  6.7694491544730D+00
23  2.2000000000000D-01  7.0405937982172D+00
24  2.3000000000000D-01  7.3124818194309D+00
25  2.4000000000000D-01  7.5838931999164D+00
26  2.5000000000000D-01  7.8536298494448D+00
27  2.6000000000000D-01  8.1205221182936D+00
28  2.7000000000000D-01  8.3834349846054D+00
29  2.8000000000000D-01  8.6412738746897D+00
30  2.9000000000000D-01  8.8929900783016D+00
31  3.0000000000000D-01  9.1375857251724D+00
32  3.1000000000000D-01  9.3741182935937D+00
33  3.2000000000000D-01  9.6017046266217D+00
34  3.3000000000000D-01  9.8195244364056D+00
35  3.4000000000000D-01  1.0026823282203D+01
36  3.5000000000000D-01  1.0222915012765D+01
37  3.6000000000000D-01  1.0407183668887D+01
38  3.7000000000000D-01  1.0579084846984D+01
39  3.8000000000000D-01  1.0738146529467D+01
40  3.9000000000000D-01  1.0883969392482D+01
41  4.0000000000000D-01  1.1016226606058D+01
42  4.1000000000000D-01  1.1134663145996D+01
43  4.2000000000000D-01  1.1239094640702D+01
44  4.3000000000000D-01  1.1329405779758D+01
45  4.4000000000000D-01  1.1405548314127D+01
46  4.5000000000000D-01  1.1467538680632D+01
47  4.6000000000000D-01  1.1515455285614D+01
48  4.7000000000000D-01  1.1549435484455D+01
49  4.8000000000000D-01  1.1569672295003D+01
50  4.9000000000000D-01  1.1576410883781D+01
51  5.0000000000000D-01  1.1569944864273D+01
52  5.1000000000000D-01  1.1550612446508D+01
53  5.2000000000000D-01  1.1518792476687D+01
54  5.3000000000000D-01  1.1474900404703D+01
55  5.4000000000000D-01  1.1419384216138D+01
56  5.5000000000000D-01  1.1352720363713D+01
57  5.6000000000000D-01  1.1275409731235D+01
58  5.7000000000000D-01  1.1187973660937D+01
59  5.8000000000000D-01  1.1090950072667D+01
60  5.9000000000000D-01  1.0984889700838D+01
61  6.0000000000000D-01  1.0870352472307D+01
62  6.1000000000000D-01  1.0747904045550D+01
63  6.2000000000000D-01  1.0618112528640D+01
64  6.3000000000000D-01  1.0481545390661D+01
65  6.4000000000000D-01  1.0338766578349D+01
66  6.5000000000000D-01  1.0190333846958D+01
67  6.6000000000000D-01  1.0036796311658D+01
68  6.7000000000000D-01  9.8786922232220D+00
69  6.8000000000000D-01  9.7165469692986D+00
70  6.9000000000000D-01  9.5508713003472D+00
71  7.0000000000000D-01  9.3821597772058D+00
72  7.1000000000000D-01  9.2108894354025D+00
73  7.2000000000000D-01  9.0375186596319D+00
74  7.3000000000000D-01  8.8624862603620D+00
75  7.4000000000000D-01  8.6862107432706D+00
76  7.5000000000000D-01  8.5090897611773D+00
77  7.6000000000000D-01  8.3314997372833D+00
78  7.7000000000000D-01  8.1537956478995D+00
79  7.8000000000000D-01  7.9763109523848D+00
80  7.9000000000000D-01  7.7993576577454D+00
81  8.0000000000000D-01  7.6232265052359D+00
82  8.1000000000000D-01  7.4481872663466D+00
83  8.2000000000000D-01  7.2744891357439D+00
84  8.3000000000000D-01  7.1023612090345D+00
85  8.4000000000000D-01  6.9320130336333D+00
86  8.5000000000000D-01  6.7636352215200D+00
87  8.6000000000000D-01  6.5974001132480D+00
88  8.7000000000000D-01  6.4334624832101D+00
89  8.8000000000000D-01  6.2719602768528D+00
90  8.9000000000000D-01  6.1130153712582D+00
91  9.0000000000000D-01  5.9567343512502D+00
92  9.1000000000000D-01  5.8032092939415D+00
93  9.2000000000000D-01  5.6525185553874D+00
94  9.3000000000000D-01  5.5047275537533D+00
95  9.4000000000000D-01  5.3598895441288D+00
96  9.5000000000000D-01  5.2180463808126D+00
97  9.6000000000000D-01  5.0792292635540D+00
98  9.7000000000000D-01  4.9434594648613D+00
99  9.8000000000000D-01  4.8107490360613D+00
100  9.9000000000000D-01  4.6811014903304D+00
101  1.0000000000000D+00  4.5545124613847D+00
102  1.0100000000000D+00  4.4309703369659D+00
103  1.0200000000000D+00  4.3104568666169D+00
104  1.0300000000000D+00  4.1929477435774D+00
105  1.0400000000000D+00  4.0784131608927D+00
106  1.0500000000000D+00  3.9668183420627D+00
107  1.0600000000000D+00  3.8581240467161D+00
108  1.0700000000000D+00  3.7522870519439D+00
109  1.0800000000000D+00  3.6492606100011D+00
110  1.0900000000000D+00  3.5489948831404D+00
111  1.1000000000000D+00  3.4514373563566D+00
112  1.1100000000000D+00  3.3565332288146D+00
113  1.1200000000000D+00  3.2642257846913D+00
114  1.1300000000000D+00  3.1744567441104D+00
115  1.1400000000000D+00  3.0871665947689D+00
116  1.1500000000000D+00  3.0022949047987D+00
117  1.1600000000000D+00  2.9197806172929D+00
118  1.1700000000000D+00  2.8395623268576D+00
119  1.1800000000000D+00  2.7615785384584D+00
120  1.1900000000000D+00  2.6857679087768D+00
121  1.2000000000000D+00  2.6120694701895D+00
122  1.2100000000000D+00  2.5404228374625D+00
123  1.2200000000000D+00  2.4707683969230D+00
124  1.2300000000000D+00  2.4030474798773D+00
125  1.2400000000000D+00  2.3372025160783D+00
126  1.2500000000000D+00  2.2731771728767D+00
127  1.2600000000000D+00  2.2109164707568D+00
128  1.2700000000000D+00  2.1503669560602D+00
129  1.2800000000000D+00  2.0914769527342D+00
130  1.2900000000000D+00  2.0341968866934D+00
131  1.3000000000000D+00  1.9784794883407D+00
132  1.3100000000000D+00  1.9242797313889D+00
133  1.3200000000000D+00  1.8715547300846D+00
134  1.3300000000000D+00  1.8202636135960D+00
135  1.3400000000000D+00  1.7703675154870D+00
136  1.3500000000000D+00  1.7218294785040D+00
137  1.3600000000000D+00  1.6746143072033D+00
138  1.3700000000000D+00  1.6286882370903D+00
139  1.3800000000000D+00  1.5840185675328D+00
140  1.3900000000000D+00  1.5405731761077D+00
141  1.4000000000000D+00  1.4983204866614D+00
142  1.4100000000000D+00  1.4572295057623D+00
143  1.4200000000000D+00  1.4172699139867D+00
144  1.4300000000000D+00  1.3784120855933D+00
145  1.4400000000000D+00  1.3406270005209D+00
146  1.4500000000000D+00  1.3038862648820D+00
147  1.4600000000000D+00  1.2681621215319D+00
148  1.4700000000000D+00  1.2334274374494D+00
149  1.4800000000000D+00  1.1996556988558D+00
150  1.4900000000000D+00  1.1668210060221D+00
151  1.5000000000000D+00  1.1348980665832D+00
152  1.5100000000000D+00  1.1038621883773D+00
153  1.5200000000000D+00  1.0736892718016D+00
154  1.5300000000000D+00  1.0443558016967D+00
155  1.5400000000000D+00  1.0158388388467D+00
156  1.5500000000000D+00  9.8811601112694D-01
157  1.5600000000000D+00  9.6116550436378D-01
158  1.5700000000000D+00  9.3496605294180D-01
159  1.5800000000000D+00  9.0949693020377D-01
160  1.5900000000000D+00  8.8473793868384D-01
161  1.6000000000000D+00  8.6066940020107D-01
162  1.6100000000000D+00  8.3727214585755D-01
163  1.6200000000000D+00  8.1452750595474D-01
164  1.6300000000000D+00  7.9241729987330D-01
165  1.6400000000000D+00  7.7092382591995D-01
166  1.6500000000000D+00  7.5002985118625D-01
167  1.6600000000000D+00  7.2971860141541D-01
168  1.6700000000000D+00  7.0997375092013D-01
169  1.6800000000000D+00  6.9077941254317D-01
170  1.6900000000000D+00  6.7212012769978D-01
171  1.7000000000000D+00  6.5398085649184D-01
172  1.7100000000000D+00  6.3634696792827D-01
173  1.7200000000000D+00  6.1920423024055D-01
174  1.7300000000000D+00  6.0253880132388D-01
175  1.7400000000000D+00  5.8633721929188D-01
176  1.7500000000000D+00  5.7058639317180D-01
177  1.7600000000000D+00  5.5527359372808D-01
178  1.7700000000000D+00  5.4038644443673D-01
179  1.7800000000000D+00  5.2591291260014D-01
180  1.7900000000000D+00  5.1184130061930D-01
181  1.8000000000000D+00  4.9816023741593D-01
182  1.8100000000000D+00  4.8485867001564D-01
183  1.8200000000000D+00  4.7192585528821D-01
184  1.8300000000000D+00  4.5935135185017D-01
185  1.8400000000000D+00  4.4712501212946D-01
186  1.8500000000000D+00  4.3523697459215D-01
187  1.8600000000000D+00  4.2367765613410D-01
188  1.8700000000000D+00  4.1243774463307D-01
189  1.8800000000000D+00  4.0150819166705D-01
190  1.8900000000000D+00  3.9088020539048D-01
191  1.9000000000000D+00  3.8054524357582D-01
192  1.9100000000000D+00  3.7049500681143D-01
193  1.9200000000000D+00  3.6072143186035D-01
194  1.9300000000000D+00  3.5121668517485D-01
195  1.9400000000000D+00  3.4197315656621D-01
196  1.9500000000000D+00  3.3298345302857D-01
197  1.9600000000000D+00  3.2424039271249D-01
198  1.9700000000000D+00  3.1573699904946D-01
199  1.9800000000000D+00  3.0746649502137D-01
200  1.9900000000000D+00  2.9942229757592D-01
201  2.0000000000000D+00  2.9159801218320D-01
202  2.0100000000000D+00  2.8398742753215D-01
203  2.0200000000000D+00  2.7658451036430D-01
204  2.0300000000000D+00  2.6938340044151D-01
205  2.0400000000000D+00  2.6237840564614D-01
206  2.0500000000000D+00  2.5556399721022D-01
207  2.0600000000000D+00  2.4893480507133D-01
208  2.0700000000000D+00  2.4248561335256D-01
209  2.0800000000000D+00  2.3621135596383D-01
210  2.0900000000000D+00  2.3010711232184D-01
211  2.1000000000000D+00  2.2416810318641D-01
212  2.1100000000000D+00  2.1838968660990D-01
213  2.1200000000000D+00  2.1276735399785D-01
214  2.1300000000000D+00  2.0729672627794D-01
215  2.1400000000000D+00  2.0197355017419D-01
216  2.1500000000000D+00  1.9679369458529D-01
217  2.1600000000000D+00  1.9175314706272D-01
218  2.1700000000000D+00  1.8684801038759D-01
219  2.1800000000000D+00  1.8207449924363D-01
220  2.1900000000000D+00  1.7742893698259D-01
221  2.2000000000000D+00  1.7290775248191D-01
222  2.2100000000000D+00  1.6850747709043D-01
223  2.2200000000000D+00  1.6422474166017D-01
224  2.2300000000000D+00  1.6005627366398D-01
225  2.2400000000000D+00  1.5599889439305D-01
226  2.2500000000000D+00  1.5204951623575D-01
227  2.2600000000000D+00  1.4820514003424D-01
228  2.2700000000000D+00  1.4446285251545D-01
229  2.2800000000000D+00  1.4081982379758D-01
230  2.2900000000000D+00  1.3727330496690D-01
231  2.3000000000000D+00  1.3382062572419D-01
232  2.3100000000000D+00  1.3045919210085D-01
233  2.3200000000000D+00  1.2718648423841D-01
234  2.3300000000000D+00  1.2400005423379D-01
235  2.3400000000000D+00  1.2089752404741D-01
236  2.3500000000000D+00  1.1787658347000D-01
237  2.3600000000000D+00  1.1493498815028D-01
238  2.3700000000000D+00  1.1207055767951D-01
239  2.3800000000000D+00  1.0928117373054D-01
240  2.3900000000000D+00  1.0656477825303D-01
241  2.4000000000000D+00  1.0391937171993D-01
242  2.4100000000000D+00  1.0134301142474D-01
243  2.4200000000000D+00  9.8833809830440D-02
244  2.4300000000000D+00  9.6389932964576D-02
245  2.4400000000000D+00  9.4009598861654D-02
246  2.4500000000000D+00  9.1691076052941D-02
247  2.4600000000000D+00  8.9432682097924D-02
248  2.4700000000000D+00  8.7232782159675D-02
249  2.4800000000000D+00  8.5089787623754D-02
250  2.4900000000000D+00  8.3002154754656D-02
251  2.5000000000000D+00  8.0968383393020D-02
252  2.5100000000000D+00  7.8987015692657D-02
253  2.5200000000000D+00  7.7056634891629D-02
254  2.5300000000000D+00  7.5175864120931D-02
255  2.5400000000000D+00  7.3343365249666D-02
256  2.5500000000000D+00  7.1557837761129D-02
257  2.5600000000000D+00  6.9818017663416D-02
258  2.5700000000000D+00  6.8122676433630D-02
259  2.5800000000000D+00  6.6470619990043D-02
260  2.5900000000000D+00  6.4860687695984D-02
261  2.6000000000000D+00  6.3291751394537D-02
262  2.6100000000000D+00  6.1762714468752D-02
263  2.6200000000000D+00  6.0272510930772D-02
264  2.6300000000000D+00  5.8820104539193D-02
265  2.6400000000000D+00  5.7404487939967D-02
266  2.6500000000000D+00  5.6024681833385D-02
267  2.6600000000000D+00  5.4679734166947D-02
268  2.6700000000000D+00  5.3368719350183D-02
269  2.6800000000000D+00  5.2090737492751D-02
270  2.6900000000000D+00  5.0844913666237D-02
271  2.7000000000000D+00  4.9630397186708D-02
272  2.7100000000000D+00  4.8446360917742D-02
273  2.7200000000000D+00  4.7292000595126D-02
274  2.7300000000000D+00  4.6166534171475D-02
275  2.7400000000000D+00  4.5069201178544D-02
276  2.7500000000000D+00  4.3999262109311D-02
277  2.7600000000000D+00  4.2955997819437D-02
278  2.7700000000000D+00  4.1938708943642D-02
279  2.7800000000000D+00  4.0946715330570D-02
280  2.7900000000000D+00  3.9979355495391D-02
281  2.8000000000000D+00  3.9035986086404D-02
282  2.8100000000000D+00  3.8115981367901D-02
283  2.8200000000000D+00  3.7218732719059D-02
284  2.8300000000000D+00  3.6343648146995D-02
285  2.8400000000000D+00  3.5490151813250D-02
286  2.8500000000000D+00  3.4657683574869D-02
287  2.8600000000000D+00  3.3845698540052D-02
288  2.8700000000000D+00  3.3053666634335D-02
289  2.8800000000000D+00  3.2281072180771D-02
290  2.8900000000000D+00  3.1527413493255D-02
291  2.9000000000000D+00  3.0792202480240D-02
292  2.9100000000000D+00  3.0074964260240D-02
293  2.9200000000000D+00  2.9375236789089D-02
294  2.9300000000000D+00  2.8692570498574D-02
295  2.9400000000000D+00  2.8026527943869D-02
296  2.9500000000000D+00  2.7376683462212D-02
297  2.9600000000000D+00  2.6742622842516D-02
298  2.9700000000000D+00  2.6123943002898D-02
299  2.9800000000000D+00  2.5520251678090D-02
300  2.9900000000000D+00  2.4931167116254D-02
301  3.0000000000000D+00  2.4356317785212D-02
302  3.0100000000000D+00  2.3795342085456D-02
303  3.0200000000000D+00  2.3247888072484D-02
304  3.0300000000000D+00  2.2713613187926D-02
305  3.0400000000000D+00  2.2192183997277D-02
306  3.0500000000000D+00  2.1683275935348D-02
307  3.0600000000000D+00  2.1186573059186D-02
308  3.0700000000000D+00  2.0701767809463D-02
309  3.0800000000000D+00  2.0228560776374D-02
310  3.0900000000000D+00  1.9766660473657D-02
311  3.1000000000000D+00  1.9315783119225D-02
312  3.1100000000000D+00  1.8875652422164D-02
313  3.1200000000000D+00  1.8445999374856D-02
314  3.1300000000000D+00  1.8026562051733D-02
315  3.1400000000000D+00  1.7617085414563D-02
316  3.1500000000000D+00  1.7217321122181D-02
317  3.1600000000000D+00  1.6827027345894D-02
318  3.1700000000000D+00  1.6445968590173D-02
319  3.1800000000000D+00  1.6073915519740D-02
320  3.1900000000000D+00  1.5710644789556D-02
321  3.2000000000000D+00  1.5355938880782D-02
322  3.2100000000000D+00  1.5009585941205D-02
323  3.2200000000000D+00  1.4671379631122D-02
324  3.2300000000000D+00  1.4341118971860D-02
325  3.2400000000000D+00  1.4018608199697D-02
326  3.2500000000000D+00  1.3703656623904D-02
327  3.2600000000000D+00  1.3396078489152D-02
328  3.2700000000000D+00  1.3095692840680D-02
329  3.2800000000000D+00  1.2802323394056D-02
330  3.2900000000000D+00  1.2515798408828D-02
331  3.3000000000000D+00  1.2235950565667D-02
332  3.3100000000000D+00  1.1962616846285D-02
333  3.3200000000000D+00  1.1695638417266D-02
334  3.3300000000000D+00  1.1434860517528D-02
335  3.3400000000000D+00  1.1180132348636D-02
336  3.3500000000000D+00  1.0931306967758D-02
337  3.3600000000000D+00  1.0688241184029D-02
338  3.3700000000000D+00  1.0450795458212D-02
339  3.3800000000000D+00  1.0218833804799D-02
340  3.3900000000000D+00  9.9922236964963D-03
341  3.4000000000000D+00  9.7708359717504D-03
342  3.4100000000000D+00  9.5545447451809D-03
343  3.4200000000000D+00  9.3432273202508D-03
344  3.4300000000000D+00  9.1367641039434D-03
345  3.4400000000000D+00  8.9350385242257D-03
346  3.4500000000000D+00  8.7379369500054D-03
347  3.4600000000000D+00  8.5453486132784D-03
348  3.4700000000000D+00  8.3571655328133D-03
349  3.4800000000000D+00  8.1732824404755D-03
350  3.4900000000000D+00  7.9935967095933D-03
351  3.5000000000000D+00  7.8180082856173D-03
352  3.5100000000000D+00  7.6464196177666D-03
353  3.5200000000000D+00  7.4787355932559D-03
354  3.5300000000000D+00  7.3148634730857D-03
355  3.5400000000000D+00  7.1547128303528D-03
356  3.5500000000000D+00  6.9981954889339D-03
357  3.5600000000000D+00  6.8452254647413D-03
358  3.5700000000000D+00  6.6957189082020D-03
359  3.5800000000000D+00  6.5495940491733D-03
360  3.5900000000000D+00  6.4067711421276D-03
361  3.6000000000000D+00  6.2671724135092D-03
362  3.6100000000000D+00  6.1307220103331D-03
363  3.6200000000000D+00  5.9973459506733D-03
364  3.6300000000000D+00  5.8669720749708D-03
365  3.6400000000000D+00  5.7395299986497D-03
366  3.6500000000000D+00  5.6149510662175D-03
367  3.6600000000000D+00  5.4931683066545D-03
368  3.6700000000000D+00  5.3741163902570D-03
369  3.6800000000000D+00  5.2577315858986D-03
370  3.6900000000000D+00  5.1439517200348D-03
371  3.7000000000000D+00  5.0327161365025D-03
372  3.7100000000000D+00  4.9239656581681D-03
373  3.7200000000000D+00  4.8176425484904D-03
374  3.7300000000000D+00  4.7136904747536D-03
375  3.7400000000000D+00  4.6120544721132D-03
376  3.7500000000000D+00  4.5126809088981D-03
377  3.7600000000000D+00  4.4155174526609D-03
378  3.7700000000000D+00  4.3205130368563D-03
379  3.7800000000000D+00  4.2276178287548D-03
380  3.7900000000000D+00  4.1367831979501D-03
381  3.8000000000000D+00  4.0479616864684D-03
382  3.8100000000000D+00  3.9611069785044D-03
383  3.8200000000000D+00  3.8761738717048D-03
384  3.8300000000000D+00  3.7931182489745D-03
385  3.8400000000000D+00  3.7118970512906D-03
386  3.8500000000000D+00  3.6324682511071D-03
387  3.8600000000000D+00  3.5547908261801D-03
388  3.8700000000000D+00  3.4788247344082D-03
389  3.8800000000000D+00  3.4045308891139D-03
390  3.8900000000000D+00  3.3318711355594D-03
391  3.9000000000000D+00  3.2608082272485D-03
392  3.9100000000000D+00  3.1913058032971D-03
393  3.9200000000000D+00  3.1233283663250D-03
394  3.9300000000000D+00  3.0568412609468D-03
395  3.9400000000000D+00  2.9918106531013D-03
396  3.9500000000000D+00  2.9282035092875D-03
397  3.9600000000000D+00  2.8659875768102D-03
398  3.9700000000000D+00  2.8051313643536D-03
399  3.9800000000000D+00  2.7456041233271D-03
400  3.9900000000000D+00  2.6873758294889D-03
401  4.0000000000000D+00  2.6304171649078D-03
402  4.0100000000000D+00  2.5746995006173D-03
403  4.0200000000000D+00  2.5201948795511D-03
404  4.0300000000000D+00  2.4668760003386D-03
405  4.0400000000000D+00  2.4147162009715D-03
406  4.0500000000000D+00  2.3636894431143D-03
407  4.0600000000000D+00  2.3137702968604D-03
408  4.0700000000000D+00  2.2649339257325D-03
409  4.0800000000000D+00  2.2171560725781D-03
410  4.0900000000000D+00  2.1704130450646D-03
411  4.1000000000000D+00  2.1246817020084D-03
412  4.1100000000000D+00  2.0799394399584D-03
413  4.1200000000000D+00  2.0361641800533D-03
414  4.1300000000000D+00  1.9933343556177D-03
415  4.1400000000000D+00  1.9514288993980D-03
416  4.1500000000000D+00  1.9104272315730D-03
417  4.1600000000000D+00  1.8703092479498D-03
418  4.1700000000000D+00  1.8310553084398D-03
419  4.1800000000000D+00  1.7926462261245D-03
420  4.1900000000000D+00  1.7550632560421D-03
421  4.2000000000000D+00  1.7182880846436D-03
422  4.2100000000000D+00  1.6823028194077D-03
423  4.2200000000000D+00  1.6470899787050D-03
424  4.2300000000000D+00  1.6126324821851D-03
425  4.2400000000000D+00  1.5789136408951D-03
426  4.2500000000000D+00  1.5459171480037D-03
427  4.2600000000000D+00  1.5136270696625D-03
428  4.2700000000000D+00  1.4820278360579D-03
429  4.2800000000000D+00  1.4511042329902D-03
430  4.2900000000000D+00  1.4208413931350D-03
431  4.3000000000000D+00  1.3912247878806D-03
432  4.3100000000000D+00  1.3622402192852D-03
433  4.3200000000000D+00  1.3338738121450D-03
434  4.3300000000000D+00  1.3061120066495D-03
435  4.3400000000000D+00  1.2789415506235D-03
436  4.3500000000000D+00  1.2523494923431D-03
437  4.3600000000000D+00  1.2263231734426D-03
438  4.3700000000000D+00  1.2008502219273D-03
439  4.3800000000000D+00  1.1759185456490D-03
440  4.3900000000000D+00  1.1515163255420D-03
441  4.4000000000000D+00  1.1276320092238D-03
442  4.4100000000000D+00  1.1042543047499D-03
443  4.4200000000000D+00  1.0813721744600D-03
444  4.4300000000000D+00  1.0589748291489D-03
445  4.4400000000000D+00  1.0370517222090D-03
446  4.4500000000000D+00  1.0155925438974D-03
447  4.4600000000000D+00  9.9458721583966D-04
448  4.4700000000000D+00  9.7402588561247D-04
449  4.4800000000000D+00  9.5389892150307D-04
450  4.4900000000000D+00  9.3419690747703D-04
451  4.5000000000000D+00  9.1491063801372D-04
452  4.5100000000000D+00  8.9603111327041D-04
453  4.5200000000000D+00  8.7754953431250D-04
454  4.5300000000000D+00  8.5945729839477D-04
455  4.5400000000000D+00  8.4174599463046D-04
456  4.5500000000000D+00  8.2440739936096D-04
457  4.5600000000000D+00  8.0743347187898D-04
458  4.5700000000000D+00  7.9081635021244D-04
459  4.5800000000000D+00  7.7454834697169D-04
460  4.5900000000000D+00  7.5862194540918D-04
461  4.6000000000000D+00  7.4302979549291D-04
462  4.6100000000000D+00  7.2776471000264D-04
463  4.6200000000000D+00  7.1281966082443D-04
464  4.6300000000000D+00  6.9818777530139D-04
465  4.6400000000000D+00  6.8386233261839D-04
466  4.6500000000000D+00  6.6983676051661D-04
467  4.6600000000000D+00  6.5610463170826D-04
468  4.6700000000000D+00  6.4265966062229D-04
469  4.6800000000000D+00  6.2949570017074D-04
470  4.6900000000000D+00  6.1660673856563D-04
471  4.7000000000000D+00  6.0398689629471D-04
472  4.7100000000000D+00  5.9163042312717D-04
473  4.7200000000000D+00  5.7953169510112D-04
474  4.7300000000000D+00  5.6768521168610D-04
475  4.7400000000000D+00  5.5608559298301D-04
476  4.7500000000000D+00  5.4472757694592D-04
477  4.7600000000000D+00  5.3360601684977D-04
478  4.7700000000000D+00  5.2271587856682D-04
479  4.7800000000000D+00  5.1205223803675D-04
480  4.7900000000000D+00  5.0161027878929D-04
481  4.8000000000000D+00  4.9138528950944D-04
482  4.8100000000000D+00  4.8137266165069D-04
483  4.8200000000000D+00  4.7156788723162D-04
484  4.8300000000000D+00  4.6196655644696D-04
485  4.8400000000000D+00  4.5256435550050D-04
486  4.8500000000000D+00  4.4335706444862D-04
487  4.8600000000000D+00  4.3434055507594D-04
488  4.8700000000000D+00  4.2551078887017D-04
489  4.8800000000000D+00  4.1686381504513D-04
490  4.8900000000000D+00  4.0839576850488D-04
491  4.9000000000000D+00  4.0010286795431D-04
492  4.9100000000000D+00  3.9198141402655D-04
493  4.9200000000000D+00  3.8402778742967D-04
494  4.9300000000000D+00  3.7623844722053D-04
495  4.9400000000000D+00  3.6860992904163D-04
496  4.9500000000000D+00  3.6113884337881D-04
497  4.9600000000000D+00  3.5382187391386D-04
498  4.9700000000000D+00  3.4665577589706D-04
499  4.9800000000000D+00  3.3963737453075D-04
500  4.9900000000000D+00  3.3276356348918D-04
501  5.0000000000000D+00  3.2603130335812D-04
502  5.0100000000000D+00  3.1943762013496D-04
503  5.0200000000000D+00  3.1297960379288D-04
504  5.0300000000000D+00  3.0665440686520D-04
505  5.0400000000000D+00  3.0045924303648D-04
506  5.0500000000000D+00  2.9439138586351D-04
507  5.0600000000000D+00  2.8844816740756D-04
508  5.0700000000000D+00  2.8262697693301D-04
509  5.0800000000000D+00  2.7692525965706D-04
510  5.0900000000000D+00  2.7134051551733D-04
511  5.1000000000000D+00  2.6587029794502D-04
512  5.1100000000000D+00  2.6051221274943D-04
513  5.1200000000000D+00  2.5526391693285D-04
514  5.1300000000000D+00  2.5012311755080D-04
515  5.1400000000000D+00  2.4508757062483D-04
516  5.1500000000000D+00  2.4015508006876D-04
517  5.1600000000000D+00  2.3532349662183D-04
518  5.1700000000000D+00  2.3059071686514D-04
519  5.1800000000000D+00  2.2595468220948D-04
520  5.1900000000000D+00  2.2141337788617D-04
521  5.2000000000000D+00  2.1696483200341D-04
522  5.2100000000000D+00  2.1260711460997D-04
523  5.2200000000000D+00  2.0833833676940D-04
524  5.2300000000000D+00  2.0415664968160D-04
525  5.2400000000000D+00  2.0006024383411D-04
526  5.2500000000000D+00  1.9604734809780D-04
527  5.2600000000000D+00  1.9211622890962D-04
528  5.2700000000000D+00  1.8826518945565D-04
529  5.2800000000000D+00  1.8449256886967D-04
530  5.2900000000000D+00  1.8079674143781D-04
531  5.3000000000000D+00  1.7717611590342D-04
532  5.3100000000000D+00  1.7362913464669D-04
533  5.3200000000000D+00  1.7015427297872D-04
534  5.3300000000000D+00  1.6675003842814D-04
535  5.3400000000000D+00  1.6341497004380D-04
536  5.3500000000000D+00  1.6014763769381D-04
537  5.3600000000000D+00  1.5694664145482D-04
538  5.3700000000000D+00  1.5381061091755D-04
539  5.3800000000000D+00  1.5073820454952D-04
540  5.3900000000000D+00  1.4772810907763D-04
541  5.4000000000000D+00  1.4477903887872D-04
542  5.4100000000000D+00  1.4188973537542D-04
543  5.4200000000000D+00  1.3905896646557D-04
544  5.4300000000000D+00  1.3628552597351D-04
545  5.4400000000000D+00  1.3356823305347D-04
546  5.4500000000000D+00  1.3090593165946D-04
547  5.4600000000000D+00  1.2829749001234D-04
548  5.4700000000000D+00  1.2574180007887D-04
549  5.4800000000000D+00  1.2323777704366D-04
550  5.4900000000000D+00  1.2078435886741D-04
551  5.5000000000000D+00  1.1838050574941D-04
552  5.5100000000000D+00  1.1602519966028D-04
553  5.5200000000000D+00  1.1371744387841D-04
554  5.5300000000000D+00  1.1145626253415D-04
555  5.5400000000000D+00  1.0924070015776D-04
556  5.5500000000000D+00  1.0706982124923D-04
557  5.5600000000000D+00  1.0494270987617D-04
558  5.5700000000000D+00  1.0285846921890D-04
559  5.5800000000000D+00  1.0081622117584D-04
560  5.5900000000000D+00  9.8815105964369D-05
561  5.6000000000000D+00  9.6854281730431D-05
562  5.6100000000000D+00  9.4932924154599D-05
563  5.6200000000000D+00  9.3050226110926D-05
564  5.6300000000000D+00  9.1205397283094D-05
565  5.6400000000000D+00  8.9397663798994D-05
566  5.6500000000000D+00  8.7626267887225D-05
567  5.6600000000000D+00  8.5890467535057D-05
568  5.6700000000000D+00  8.4189536153904D-05
569  5.6800000000000D+00  8.2522762236450D-05
570  5.6900000000000D+00  8.0889449085233D-05
571  5.7000000000000D+00  7.9288914453191D-05
572  5.7100000000000D+00  7.7720490249268D-05
573  5.7200000000000D+00  7.6183522239620D-05
574  5.7300000000000D+00  7.4677369754336D-05
575  5.7400000000000D+00  7.3201405398464D-05
576  5.7500000000000D+00  7.1755014764621D-05
577  5.7600000000000D+00  7.0337596194305D-05
578  5.7700000000000D+00  6.8948560468856D-05
579  5.7800000000000D+00  6.7587330559752D-05
580  5.7900000000000D+00  6.6253341371347D-05
581  5.8000000000000D+00  6.4946039489219D-05
582  5.8100000000000D+00  6.3664882930411D-05
583  5.8200000000000D+00  6.2409340903108D-05
584  5.8300000000000D+00  6.1178893593846D-05
585  5.8400000000000D+00  5.9973031906294D-05
586  5.8500000000000D+00  5.8791257246177D-05
587  5.8600000000000D+00  5.7633081300398D-05
588  5.8700000000000D+00  5.6498025820968D-05
589  5.8800000000000D+00  5.5385622409902D-05
590  5.8900000000000D+00  5.4295412314537D-05
591  5.9000000000000D+00  5.3226946243620D-05
592  5.9100000000000D+00  5.2179784142732D-05
593  5.9200000000000D+00  5.1153495009806D-05
594  5.9300000000000D+00  5.0147656705364D-05
595  5.9400000000000D+00  4.9161855766873D-05
596  5.9500000000000D+00  4.8195687224341D-05
597  5.9600000000000D+00  4.7248754421888D-05
598  5.9700000000000D+00  4.6320668864774D-05
599  5.9800000000000D+00  4.5411050022240D-05
600  5.9900000000000D+00  4.4519525170116D-05

<INPUT>
ONCVPSP  (Optimized Norm-Conservinng Vanderbilt PSeudopotential)
scalar-relativistic version 3.1.1 04/06/2015


While it is not required under the terms of the GNU GPL, it is
suggested that you cite D. R. Hamann, Phys. Rev. B 88, 085117 (2013)
in any publication utilizing these pseudopotentials.


# ATOM AND REFERENCE CONFIGURATION
# atsym  z   nc   nv     iexc    psfile
O  8.00    1    2       4      psp8
#
#   n    l    f        energy (Ha)
1    0    2.00    -1.8914766D+01
2    0    2.00    -8.8057174D-01
2    1    4.00    -3.3186939D-01
#
# PSEUDOPOTENTIAL AND OPTIMIZATION
# lmax
2
#
#   l,   rc,     ep,   ncon, nbas, qcut
0    1.25   -0.88    4    8    8.50
1    1.35   -0.33    4    8    9.40
2    1.25    0.10    4    8    6.00
#
# LOCAL POTENTIAL
# lloc, lpopt,  rc(5),   dvloc0
4    5      1.20       0.00
#
# VANDERBILT-KLEINMAN-BYLANDER PROJECTORs
# l, nproj, debl
0    2    1.0000
1    2    1.0000
2    1    1.0000
#
# MODEL CORE CHARGE
# icmod, fcfact, rcfact, rcfact
3    4.00    1.50
#
# LOG DERIVATIVE ANALYSIS
# epsh1, epsh2, depsh
-12.00   12.00    0.02
#
# OUTPUT GRID
# rlmax, drl
6.00    0.01
#
# TEST CONFIGURATIONS
# ncnf
0
# nvcnf
#   n    l    f

</INPUT>

<DOJO_REPORT>
{
    "deltafactor": {
        "34.0": {
            "b0": 0.3115246625973289, 
            "b0_GPa": 49.911751383297236, 
            "b1": 3.7549886060725726, 
            "dfact_meV": 0.749180191259777, 
            "dfactprime_meV": 2.434689920934502, 
            "etotals": [
                -1796.1309905471765, 
                -1796.1384036002255, 
                -1796.135665354323, 
                -1796.1237446240384, 
                -1796.1035077409897, 
                -1796.0757200198473, 
                -1796.0410715769424
            ], 
            "num_sites": 4, 
            "v0": 18.495286936594333, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "36.0": {
            "b0": 0.314009572893979, 
            "b0_GPa": 50.30987788763923, 
            "b1": 3.6927369657249143, 
            "dfact_meV": 0.8485317239554211, 
            "dfactprime_meV": 2.7371390674310074, 
            "etotals": [
                -1796.2808797193259, 
                -1796.2880864329356, 
                -1796.2850903346741, 
                -1796.2728400499395, 
                -1796.252188354935, 
                -1796.2239613605939, 
                -1796.1887513472793
            ], 
            "num_sites": 4, 
            "v0": 18.485840944234482, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "38.0": {
            "b0": 0.3186351365123133, 
            "b0_GPa": 51.05097485056041, 
            "b1": 3.9316310348310557, 
            "dfact_meV": 0.9296825020507979, 
            "dfactprime_meV": 2.956939019338761, 
            "etotals": [
                -1796.3542266989487, 
                -1796.3612535641737, 
                -1796.3579760056673, 
                -1796.3454026617298, 
                -1796.3242966654561, 
                -1796.2956688867725, 
                -1796.2601424604527
            ], 
            "num_sites": 4, 
            "v0": 18.47606595405273, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "40.0": {
            "b0": 0.31621046240398815, 
            "b0_GPa": 50.66249924714833, 
            "b1": 3.8484520277654095, 
            "dfact_meV": 1.0241026944983251, 
            "dfactprime_meV": 3.283570899690685, 
            "etotals": [
                -1796.3868628525875, 
                -1796.3936431733978, 
                -1796.3901879087084, 
                -1796.3774727904213, 
                -1796.3563831320914, 
                -1796.3277240210791, 
                -1796.2921954264407
            ], 
            "num_sites": 4, 
            "v0": 18.46850558618609, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "42.0": {
            "b0": 0.3152481052145034, 
            "b0_GPa": 50.50831263353316, 
            "b1": 3.838389508499353, 
            "dfact_meV": 1.0331818306371412, 
            "dfactprime_meV": 3.3228989632238473, 
            "etotals": [
                -1796.3997211691021, 
                -1796.4064755543911, 
                -1796.4030022995685, 
                -1796.390311934042, 
                -1796.3692722335861, 
                -1796.34068466478, 
                -1796.305230128798
            ], 
            "num_sites": 4, 
            "v0": 18.46792144849093, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "44.0": {
            "b0": 0.3153600049038782, 
            "b0_GPa": 50.52624093952787, 
            "b1": 3.8643889524505397, 
            "dfact_meV": 1.020019416473835, 
            "dfactprime_meV": 3.2792249582569553, 
            "etotals": [
                -1796.4040842953355, 
                -1796.410859383644, 
                -1796.4074283833663, 
                -1796.3947482139372, 
                -1796.3737432239725, 
                -1796.3451823630355, 
                -1796.309778361227
            ], 
            "num_sites": 4, 
            "v0": 18.468919742782127, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "46.0": {
            "b0": 0.31506091952649096, 
            "b0_GPa": 50.47832218126946, 
            "b1": 3.820478257392039, 
            "dfact_meV": 1.0196754465431332, 
            "dfactprime_meV": 3.281165085805321, 
            "etotals": [
                -1796.405312603498, 
                -1796.412090552323, 
                -1796.4086631515408, 
                -1796.3960089799234, 
                -1796.3750050080241, 
                -1796.3464306096648, 
                -1796.3110093773657
            ], 
            "num_sites": 4, 
            "v0": 18.469290980661995, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "48.0": {
            "b0": 0.31507385961120665, 
            "b0_GPa": 50.480395411317524, 
            "b1": 3.8481682549051053, 
            "dfact_meV": 1.0255463348998028, 
            "dfactprime_meV": 3.300048311874558, 
            "etotals": [
                -1796.4057109169664, 
                -1796.4124838766613, 
                -1796.409021668733, 
                -1796.3963605741928, 
                -1796.3753579546442, 
                -1796.3467958107367, 
                -1796.3113955856684
            ], 
            "num_sites": 4, 
            "v0": 18.468579603196787, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "50.0": {
            "b0": 0.3150722498932501, 
            "b0_GPa": 50.4801375060789, 
            "b1": 3.836723868277778, 
            "dfact_meV": 1.0233874502305662, 
            "dfactprime_meV": 3.2930701937755202, 
            "etotals": [
                -1796.406062083344, 
                -1796.41282484305, 
                -1796.4093909018602, 
                -1796.3967300838274, 
                -1796.375718837525, 
                -1796.3471515867752, 
                -1796.3117460910657
            ], 
            "num_sites": 4, 
            "v0": 18.46884873629567, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "52.0": {
            "b0": 0.31520248281209434, 
            "b0_GPa": 50.50100311913528, 
            "b1": 3.843926884362917, 
            "dfact_meV": 1.0234939048649465, 
            "dfactprime_meV": 3.2920663851440697, 
            "etotals": [
                -1796.406597277096, 
                -1796.413362757227, 
                -1796.4099234514715, 
                -1796.3972568343895, 
                -1796.3762397998219, 
                -1796.347666142376, 
                -1796.3122542551976
            ], 
            "num_sites": 4, 
            "v0": 18.468768024027835, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "54.0": {
            "b0": 0.31527494667911726, 
            "b0_GPa": 50.51261311009062, 
            "b1": 3.839559192385586, 
            "dfact_meV": 1.0260748690151327, 
            "dfactprime_meV": 3.299648440021434, 
            "etotals": [
                -1796.4072439073059, 
                -1796.4140031029865, 
                -1796.4105572343499, 
                -1796.3978835951527, 
                -1796.3768588001199, 
                -1796.3482592648745, 
                -1796.3128369893748
            ], 
            "num_sites": 4, 
            "v0": 18.46854998004525, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "60.0": {
            "b0": 0.31536390923514024, 
            "b0_GPa": 50.52686648233287, 
            "b1": 3.8427054990956755, 
            "dfact_meV": 1.0412830740935353, 
            "dfactprime_meV": 3.3478655772205737, 
            "etotals": [
                -1796.4090833008443, 
                -1796.415805399753, 
                -1796.4123259239782, 
                -1796.3996124261403, 
                -1796.3785489874615, 
                -1796.3499267472241, 
                -1796.314465304198
            ], 
            "num_sites": 4, 
            "v0": 18.46714190102158, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "62.0": {
            "b0": 0.3154421561090363, 
            "b0_GPa": 50.53940301309695, 
            "b1": 3.8457647433418742, 
            "dfact_meV": 1.0475630824177218, 
            "dfactprime_meV": 3.3673305763888446, 
            "etotals": [
                -1796.4096307778543, 
                -1796.4163401418275, 
                -1796.4128418982057, 
                -1796.4001125572229, 
                -1796.3790330350269, 
                -1796.350394700109, 
                -1796.314917159148
            ], 
            "num_sites": 4, 
            "v0": 18.466542000019498, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }, 
        "64.0": {
            "b0": 0.31546704756106675, 
            "b0_GPa": 50.54339106320815, 
            "b1": 3.8445408381618957, 
            "dfact_meV": 1.0552281885267027, 
            "dfactprime_meV": 3.3918282312792427, 
            "etotals": [
                -1796.4101814533547, 
                -1796.4168718658163, 
                -1796.4133563544033, 
                -1796.4006095429477, 
                -1796.3795125976017, 
                -1796.3508570133815, 
                -1796.31536235988
            ], 
            "num_sites": 4, 
            "v0": 18.4658546116335, 
            "volumes": [
                72.11448666859197, 
                73.64883744877477, 
                75.18318822895759, 
                76.7175390091404, 
                78.2518897893232, 
                79.786240569506, 
                81.32059134968883
            ]
        }
    }, 
    "ecuts": [
        34.0, 
        36.0, 
        38.0, 
        40.0, 
        42.0, 
        44.0, 
        46.0, 
        48.0, 
        50.0, 
        52.0, 
        54.0, 
        60.0, 
        62.0, 
        64.0
    ], 
    "gbrv_bcc": {
        "34.0": {
            "a0": 2.5076002038506164, 
            "a0_abs_err": -0.0033997961493836826, 
            "a0_rel_err": -0.1353961031216122, 
            "etotals": [
                -446.4129522270677, 
                -446.41311370117035, 
                -446.4132632314847, 
                -446.41336786715635, 
                -446.41341048162855, 
                -446.4133682140967, 
                -446.4132133910994, 
                -446.4129785060701, 
                -446.4126763538442
            ], 
            "volumes": [
                7.812182957109878, 
                7.831910691850054, 
                7.851638426590231, 
                7.871366161330408, 
                7.891093896070584, 
                7.91082163081076, 
                7.930549365550936, 
                7.950277100291113, 
                7.97000483503129
            ]
        }, 
        "36.0": {
            "a0": 2.506470418140367, 
            "a0_abs_err": -0.004529581859633147, 
            "a0_rel_err": -0.18038956031991824, 
            "etotals": [
                -446.4497387990983, 
                -446.4497313214798, 
                -446.4497192702126, 
                -446.44970466970085, 
                -446.44970528656273, 
                -446.44969101635127, 
                -446.4496226137719, 
                -446.44947178735015, 
                -446.44922434008487
            ], 
            "volumes": [
                7.829391830566987, 
                7.849163022058317, 
                7.868934213549648, 
                7.8887054050409775, 
                7.908476596532309, 
                7.92824778802364, 
                7.948018979514971, 
                7.967790171006302, 
                7.987561362497632
            ]
        }, 
        "38.0": {
            "a0": 2.50800875647867, 
            "a0_abs_err": -0.002991243521329956, 
            "a0_rel_err": -0.11912558826483297, 
            "etotals": [
                -446.4685598903815, 
                -446.4686872965776, 
                -446.4687882878943, 
                -446.4688557891934, 
                -446.4688810228163, 
                -446.46884904761527, 
                -446.468758264451, 
                -446.46861311457735, 
                -446.46843174460713
            ], 
            "volumes": [
                7.81440143659507, 
                7.834134773556168, 
                7.853868110517267, 
                7.873601447478365, 
                7.893334784439464, 
                7.913068121400563, 
                7.932801458361661, 
                7.95253479532276, 
                7.972268132283858
            ]
        }, 
        "40.0": {
            "a0": 2.5073681554495817, 
            "a0_abs_err": -0.0036318445504184282, 
            "a0_rel_err": -0.14463737755549294, 
            "etotals": [
                -446.47743511044314, 
                -446.47758461312804, 
                -446.4776869713032, 
                -446.4777462919846, 
                -446.4777646401921, 
                -446.47774227427345, 
                -446.4776705745134, 
                -446.47754845966114, 
                -446.47738348475474
            ], 
            "volumes": [
                7.805527459700148, 
                7.825238387628684, 
                7.84494931555722, 
                7.864660243485756, 
                7.884371171414291, 
                7.904082099342827, 
                7.923793027271363, 
                7.9435039551998985, 
                7.963214883128435
            ]
        }, 
        "42.0": {
            "a0": 2.507603151959857, 
            "a0_abs_err": -0.0033968480401429524, 
            "a0_rel_err": -0.13527869534619483, 
            "etotals": [
                -446.4812306920019, 
                -446.48138509099715, 
                -446.48149847200807, 
                -446.4815700805785, 
                -446.48159477401254, 
                -446.481567176248, 
                -446.48148941825076, 
                -446.4813711678501, 
                -446.4812112334598
            ], 
            "volumes": [
                7.806141013036374, 
                7.825853490342022, 
                7.845565967647668, 
                7.865278444953316, 
                7.884990922258964, 
                7.904703399564611, 
                7.924415876870259, 
                7.944128354175906, 
                7.963840831481553
            ]
        }, 
        "44.0": {
            "a0": 2.5074699551000212, 
            "a0_abs_err": -0.003530044899978879, 
            "a0_rel_err": -0.14058322978808757, 
            "etotals": [
                -446.482570717346, 
                -446.48273339722795, 
                -446.4828496074206, 
                -446.4829197013644, 
                -446.48294449743105, 
                -446.482922663658, 
                -446.4828534595076, 
                -446.4827379650925, 
                -446.48257705468365
            ], 
            "volumes": [
                7.803563836815429, 
                7.823269806100316, 
                7.842975775385204, 
                7.862681744670091, 
                7.882387713954978, 
                7.902093683239866, 
                7.921799652524753, 
                7.9415056218096405, 
                7.9612115910945285
            ]
        }, 
        "46.0": {
            "a0": 2.507435895402206, 
            "a0_abs_err": -0.0035641045977943264, 
            "a0_rel_err": -0.14193964945417467, 
            "etotals": [
                -446.48294174355215, 
                -446.483107769085, 
                -446.4832264755761, 
                -446.48329812438965, 
                -446.4833230813674, 
                -446.4833015745556, 
                -446.48323405690314, 
                -446.4831215827662, 
                -446.4829651295233
            ], 
            "volumes": [
                7.80251395140635, 
                7.822217269465457, 
                7.841920587524564, 
                7.861623905583671, 
                7.881327223642778, 
                7.901030541701885, 
                7.9207338597609915, 
                7.940437177820098, 
                7.960140495879205
            ]
        }, 
        "48.0": {
            "a0": 2.5074232773869083, 
            "a0_abs_err": -0.0035767226130918317, 
            "a0_rel_err": -0.1424421590239678, 
            "etotals": [
                -446.4830262721181, 
                -446.48319247417106, 
                -446.48331068598094, 
                -446.4833815587082, 
                -446.48340592082917, 
                -446.48338450992526, 
                -446.4833177878036, 
                -446.4832063865806, 
                -446.4830509207675
            ], 
            "volumes": [
                7.802362167205651, 
                7.822065101971321, 
                7.841768036736991, 
                7.861470971502663, 
                7.881173906268334, 
                7.9008768410340044, 
                7.920579775799675, 
                7.940282710565347, 
                7.959985645331017
            ]
        }, 
        "50.0": {
            "a0": 2.507408936647967, 
            "a0_abs_err": -0.003591063352033075, 
            "a0_rel_err": -0.1430132756683821, 
            "etotals": [
                -446.4830645723712, 
                -446.4832285032373, 
                -446.48334672268976, 
                -446.48341780629323, 
                -446.48344220978043, 
                -446.4834205284899, 
                -446.48335349729814, 
                -446.48324174946663, 
                -446.48308595164093
            ], 
            "volumes": [
                7.802340092637036, 
                7.822042971658846, 
                7.841745850680658, 
                7.861448729702468, 
                7.881151608724278, 
                7.90085448774609, 
                7.9205573667679, 
                7.940260245789712, 
                7.959963124811521
            ]
        }, 
        "52.0": {
            "a0": 2.5074175859787937, 
            "a0_abs_err": -0.0035824140212064037, 
            "a0_rel_err": -0.14266881804884124, 
            "etotals": [
                -446.48311953378146, 
                -446.48328588519666, 
                -446.4834041520329, 
                -446.4834754584245, 
                -446.4835003002698, 
                -446.4834791151053, 
                -446.48341241732663, 
                -446.48330088327145, 
                -446.4831453090867
            ], 
            "volumes": [
                7.802234155935078, 
                7.821936767439963, 
                7.84163937894485, 
                7.861341990449737, 
                7.881044601954624, 
                7.90074721345951, 
                7.920449824964396, 
                7.940152436469283, 
                7.95985504797417
            ]
        }, 
        "54.0": {
            "a0": 2.507421255613793, 
            "a0_abs_err": -0.003578744386206978, 
            "a0_rel_err": -0.14252267567530774, 
            "etotals": [
                -446.4831919999238, 
                -446.4833592313857, 
                -446.48347847748255, 
                -446.483550418408, 
                -446.48357540584504, 
                -446.4835543855252, 
                -446.4834881318881, 
                -446.4833772395097, 
                -446.4832221840162
            ], 
            "volumes": [
                7.802059853748298, 
                7.821762025096146, 
                7.8414641964439955, 
                7.861166367791846, 
                7.880868539139694, 
                7.900570710487544, 
                7.920272881835392, 
                7.939975053183242, 
                7.959677224531091
            ]
        }, 
        "60.0": {
            "a0": 2.507395713319079, 
            "a0_abs_err": -0.003604286680920943, 
            "a0_rel_err": -0.1435398917132992, 
            "etotals": [
                -446.4833715162725, 
                -446.4835368449016, 
                -446.48365411321936, 
                -446.4837240673463, 
                -446.48374723179114, 
                -446.4837244429869, 
                -446.4836563099157, 
                -446.48354354773346, 
                -446.4833867441994
            ], 
            "volumes": [
                7.802613592619329, 
                7.82231716229766, 
                7.8420207319759925, 
                7.8617243016543235, 
                7.881427871332655, 
                7.901131441010986, 
                7.920835010689318, 
                7.940538580367651, 
                7.960242150045982
            ]
        }, 
        "62.0": {
            "a0": 2.507382904102384, 
            "a0_abs_err": -0.0036170958976162737, 
            "a0_rel_err": -0.14405001583497704, 
            "etotals": [
                -446.4833968844422, 
                -446.4835622517269, 
                -446.4836793903822, 
                -446.4837491524213, 
                -446.48377225616673, 
                -446.48374951603466, 
                -446.48368149388546, 
                -446.4835687687914, 
                -446.48341190912055
            ], 
            "volumes": [
                7.802504746185072, 
                7.82220804099867, 
                7.841911335812269, 
                7.861614630625868, 
                7.8813179254394665, 
                7.901021220253065, 
                7.920724515066664, 
                7.940427809880263, 
                7.960131104693861
            ]
        }, 
        "64.0": {
            "a0": 2.507380314285621, 
            "a0_abs_err": -0.003619685714379095, 
            "a0_rel_err": -0.14415315469450796, 
            "etotals": [
                -446.48341230520975, 
                -446.4835789419279, 
                -446.48369741077084, 
                -446.4837687246287, 
                -446.48379342408145, 
                -446.48377214610804, 
                -446.4837054907688, 
                -446.4835941085985, 
                -446.4834385669889
            ], 
            "volumes": [
                7.801873600617103, 
                7.821575301628762, 
                7.841277002640422, 
                7.860978703652081, 
                7.880680404663741, 
                7.9003821056754, 
                7.920083806687059, 
                7.939785507698718, 
                7.959487208710378
            ]
        }
    }, 
    "gbrv_fcc": {
        "34.0": {
            "a0": 3.1718136201892624, 
            "a0_abs_err": -0.006186379810737552, 
            "a0_rel_err": -0.19466267497600856, 
            "etotals": [
                -446.26074414658996, 
                -446.260793892076, 
                -446.26085000001507, 
                -446.2608973364799, 
                -446.26092389104406, 
                -446.26087439884117, 
                -446.2607347450294, 
                -446.26052202156745, 
                -446.26022239875437
            ], 
            "volumes": [
                7.916894276534077, 
                7.936886433798052, 
                7.956878591062026, 
                7.976870748326002, 
                7.996862905589976, 
                8.016855062853951, 
                8.036847220117926, 
                8.056839377381902, 
                8.076831534645876
            ]
        }, 
        "36.0": {
            "a0": 3.1686783709971533, 
            "a0_abs_err": -0.00932162900284661, 
            "a0_rel_err": -0.29331746390329166, 
            "etotals": [
                -446.2989593346107, 
                -446.2991802174037, 
                -446.2993400806279, 
                -446.29944990792177, 
                -446.2994911679211, 
                -446.2994570503078, 
                -446.29936112965726, 
                -446.2992244411517, 
                -446.2990579067019
            ], 
            "volumes": [
                7.871088168228783, 
                7.890964653502088, 
                7.910841138775393, 
                7.930717624048699, 
                7.950594109322003, 
                7.970470594595309, 
                7.990347079868614, 
                8.010223565141919, 
                8.030100050415223
            ]
        }, 
        "38.0": {
            "a0": 3.172981147943184, 
            "a0_abs_err": -0.005018852056815959, 
            "a0_rel_err": -0.15792486018930016, 
            "etotals": [
                -446.3187533816277, 
                -446.3188468779676, 
                -446.3189171989846, 
                -446.31895726009975, 
                -446.318971565147, 
                -446.318947727943, 
                -446.318880420858, 
                -446.31875953512997, 
                -446.3185904056327
            ], 
            "volumes": [
                7.915147745989556, 
                7.935135492822862, 
                7.955123239656169, 
                7.975110986489476, 
                7.9950987333227825, 
                8.015086480156091, 
                8.035074226989398, 
                8.055061973822705, 
                8.075049720656011
            ]
        }, 
        "40.0": {
            "a0": 3.171458841450458, 
            "a0_abs_err": -0.006541158549541848, 
            "a0_rel_err": -0.20582626021214123, 
            "etotals": [
                -446.32776820868156, 
                -446.32792601231006, 
                -446.32804128987783, 
                -446.3281133064025, 
                -446.3281401636446, 
                -446.3281113508414, 
                -446.328027771576, 
                -446.32789746303365, 
                -446.32772591629595
            ], 
            "volumes": [
                7.896916701928078, 
                7.916858410771329, 
                7.936800119614583, 
                7.956741828457836, 
                7.9766835373010885, 
                7.996625246144341, 
                8.016566954987594, 
                8.036508663830848, 
                8.0564503726741
            ]
        }, 
        "42.0": {
            "a0": 3.1716055922272015, 
            "a0_abs_err": -0.006394407772798427, 
            "a0_rel_err": -0.20120855169283913, 
            "etotals": [
                -446.3312525503378, 
                -446.3314129373822, 
                -446.3315295713356, 
                -446.3316007528646, 
                -446.33162411283945, 
                -446.3315996702475, 
                -446.331527300904, 
                -446.3314106760389, 
                -446.33125191012135
            ], 
            "volumes": [
                7.896207654821651, 
                7.916147573141908, 
                7.936087491462165, 
                7.956027409782422, 
                7.975967328102678, 
                7.995907246422934, 
                8.015847164743192, 
                8.035787083063449, 
                8.055727001383705
            ]
        }, 
        "44.0": {
            "a0": 3.17148010505067, 
            "a0_abs_err": -0.006519894949330141, 
            "a0_rel_err": -0.20515717272907932, 
            "etotals": [
                -446.33259461512387, 
                -446.33275281426086, 
                -446.33286454558856, 
                -446.33293112023625, 
                -446.33295286097865, 
                -446.3329296666858, 
                -446.33286119572534, 
                -446.3327470717766, 
                -446.33258798562133
            ], 
            "volumes": [
                7.895542093220179, 
                7.91548033082932, 
                7.935418568438462, 
                7.955356806047604, 
                7.975295043656746, 
                7.995233281265888, 
                8.015171518875029, 
                8.035109756484172, 
                8.055047994093313
            ]
        }, 
        "46.0": {
            "a0": 3.171350537302824, 
            "a0_abs_err": -0.006649462697176034, 
            "a0_rel_err": -0.2092341943730659, 
            "etotals": [
                -446.3329704235283, 
                -446.333131636455, 
                -446.3332460383727, 
                -446.3333139835835, 
                -446.3333367517025, 
                -446.3333150078944, 
                -446.33324936394797, 
                -446.3331403932233, 
                -446.3329883809368
            ], 
            "volumes": [
                7.893418099284327, 
                7.9133509732724185, 
                7.93328384726051, 
                7.9532167212486025, 
                7.973149595236694, 
                7.9930824692247855, 
                8.013015343212878, 
                8.03294821720097, 
                8.052881091189061
            ]
        }, 
        "48.0": {
            "a0": 3.1713154094802523, 
            "a0_abs_err": -0.00668459051974768, 
            "a0_rel_err": -0.21033953806632094, 
            "etotals": [
                -446.33305664969885, 
                -446.33321618027816, 
                -446.33332930126477, 
                -446.3333965564238, 
                -446.3334187839218, 
                -446.33339653422996, 
                -446.3333303957541, 
                -446.33322110248935, 
                -446.3330692890404
            ], 
            "volumes": [
                7.8934353974565195, 
                7.9133683151268635, 
                7.933301232797208, 
                7.953234150467554, 
                7.973167068137898, 
                7.993099985808243, 
                8.013032903478587, 
                8.032965821148933, 
                8.052898738819277
            ]
        }, 
        "50.0": {
            "a0": 3.171318145673434, 
            "a0_abs_err": -0.0066818543265658725, 
            "a0_rel_err": -0.21025344010591165, 
            "etotals": [
                -446.33309368811643, 
                -446.3332526014924, 
                -446.33336516352506, 
                -446.3334320150126, 
                -446.3334538516707, 
                -446.33343123263967, 
                -446.3333647328274, 
                -446.3332551051498, 
                -446.3331030727123
            ], 
            "volumes": [
                7.893633604419925, 
                7.913567022612906, 
                7.933500440805886, 
                7.9534338589988645, 
                7.973367277191844, 
                7.993300695384823, 
                8.013234113577804, 
                8.033167531770783, 
                8.053100949963763
            ]
        }, 
        "52.0": {
            "a0": 3.1713201167878897, 
            "a0_abs_err": -0.006679883212110216, 
            "a0_rel_err": -0.21019141636596023, 
            "etotals": [
                -446.3331428960927, 
                -446.3333023251572, 
                -446.3334153503471, 
                -446.3334826094306, 
                -446.3335048266874, 
                -446.3334825076558, 
                -446.3334164563524, 
                -446.3333074852941, 
                -446.3331561931003
            ], 
            "volumes": [
                7.893445375563277, 
                7.913378318430862, 
                7.933311261298445, 
                7.95324420416603, 
                7.9731771470336135, 
                7.993110089901197, 
                8.013043032768781, 
                8.032975975636367, 
                8.052908918503949
            ]
        }, 
        "54.0": {
            "a0": 3.1713244042874242, 
            "a0_abs_err": -0.006675595712575699, 
            "a0_rel_err": -0.21005650448633414, 
            "etotals": [
                -446.33320911059, 
                -446.33336895875266, 
                -446.3334822682082, 
                -446.333549661383, 
                -446.33357221125505, 
                -446.3335504939871, 
                -446.33348517128354, 
                -446.3333767696579, 
                -446.3332256814825
            ], 
            "volumes": [
                7.89328717761059, 
                7.913219720988395, 
                7.933152264366199, 
                7.953084807744005, 
                7.9730173511218085, 
                7.992949894499613, 
                8.012882437877417, 
                8.032814981255223, 
                8.052747524633027
            ]
        }, 
        "60.0": {
            "a0": 3.1713053895650387, 
            "a0_abs_err": -0.006694610434961223, 
            "a0_rel_err": -0.2106548280352808, 
            "etotals": [
                -446.33336783166163, 
                -446.33352744170054, 
                -446.33364062428024, 
                -446.3337079298379, 
                -446.33373024024894, 
                -446.33370821041973, 
                -446.33364256518723, 
                -446.3335338807775, 
                -446.3333827873869
            ], 
            "volumes": [
                7.893242152123606, 
                7.9131745818006864, 
                7.933107011477766, 
                7.9530394411548455, 
                7.972971870831926, 
                7.9929043005090055, 
                8.012836730186086, 
                8.032769159863166, 
                8.052701589540245
            ]
        }, 
        "62.0": {
            "a0": 3.1712779204150747, 
            "a0_abs_err": -0.006722079584925211, 
            "a0_rel_err": -0.21151918140104503, 
            "etotals": [
                -446.3333940644231, 
                -446.33355340820395, 
                -446.3336662491845, 
                -446.3337332829391, 
                -446.3337539540758, 
                -446.33373164332, 
                -446.33366577690805, 
                -446.333556861635, 
                -446.3334054700654
            ], 
            "volumes": [
                7.893258347913285, 
                7.9131908184888236, 
                7.933123289064362, 
                7.9530557596399, 
                7.972988230215439, 
                7.992920700790977, 
                8.012853171366515, 
                8.032785641942056, 
                8.052718112517594
            ]
        }, 
        "64.0": {
            "a0": 3.1712870968821765, 
            "a0_abs_err": -0.0067129031178234655, 
            "a0_rel_err": -0.2112304316495741, 
            "etotals": [
                -446.33341519101464, 
                -446.33357473780825, 
                -446.3336878799293, 
                -446.3337553589422, 
                -446.3337777659918, 
                -446.3337558210439, 
                -446.3336901758121, 
                -446.33358148825937, 
                -446.33343026749327
            ], 
            "volumes": [
                7.893088616368479, 
                7.913020658329006, 
                7.9329527002895315, 
                7.952884742250058, 
                7.972816784210584, 
                7.992748826171111, 
                8.012680868131637, 
                8.032612910092164, 
                8.05254495205269
            ]
        }
    }, 
    "hints": {
        "high": {
            "ecut": 64.0
        }, 
        "low": {
            "ecut": 38.0
        }, 
        "normal": {
            "ecut": 48.0
        }
    }, 
    "md5": "fb7dd005fbf4eb27da8d4e7ee66ccca1", 
    "phonon": {
        "40.0": [
            -34.01986258145902, 
            -33.4900025149371, 
            -0.0007155505499825602, 
            0.0, 
            0.0, 
            11.84905560264093, 
            12.666847485200668, 
            23.882547243946554, 
            36.7281571942771, 
            36.881057960186446, 
            165.6293260919968, 
            188.610074469131
        ], 
        "42.0": [
            -34.29197642005902, 
            -33.76217077630483, 
            -0.0012689019320769796, 
            -0.0006021190800206344, 
            0.0, 
            11.526334032338102, 
            12.36853452622026, 
            23.833553147306624, 
            36.60325694235971, 
            36.75618491965291, 
            165.54570550939502, 
            188.5256647563973
        ], 
        "44.0": [
            -34.317391852584265, 
            -33.7851099728988, 
            -0.0008646572326403004, 
            -0.0004257193793513141, 
            0.0, 
            11.380432034357556, 
            12.238077709718649, 
            23.823479493001653, 
            36.59667178746559, 
            36.75604886273361, 
            165.5080721655166, 
            188.48705180269997
        ], 
        "46.0": [
            -34.28528241962947, 
            -33.75629311739107, 
            -0.0012569602162700187, 
            -0.0005955510682983461, 
            0.0, 
            11.37925922371319, 
            12.247713260743474, 
            23.82776800709799, 
            36.61357005684265, 
            36.77656624616405, 
            165.49386782314173, 
            188.47303794001206
        ], 
        "48.0": [
            -34.279431972099566, 
            -33.753000539944004, 
            -0.0003881268525487241, 
            0.0, 
            0.0, 
            11.380336794514045, 
            12.243647879994791, 
            23.829925869838085, 
            36.61180131689175, 
            36.77240290443346, 
            165.4998543275909, 
            188.47965030629004
        ], 
        "50.0": [
            -34.278860533038504, 
            -33.75161275936715, 
            -0.0024493143486381094, 
            -0.0008687424776992022, 
            0.0, 
            11.402037873142394, 
            12.271534106174519, 
            23.83271775782212, 
            36.61901233361465, 
            36.78051189682375, 
            165.50303805950253, 
            188.48171837146342
        ], 
        "52.0": [
            -34.279704085938164, 
            -33.74995286495169, 
            -0.0009537377794135894, 
            -0.0004037391119245605, 
            0.0, 
            11.412908820994465, 
            12.287406506380055, 
            23.83363750259659, 
            36.620345691423786, 
            36.78203573431991, 
            165.504888433605, 
            188.48359595694976
        ], 
        "54.0": [
            -34.27940476071571, 
            -33.74992565356783, 
            -0.0010384941651776858, 
            -0.00045724621657767145, 
            0.0, 
            11.415643565072395, 
            12.286582001449098, 
            23.831729984588005, 
            36.62448182177051, 
            36.785627636989425, 
            165.51024907622542, 
            188.48865727434767
        ], 
        "64.0": [
            -34.27589449219777, 
            -33.751721604902585, 
            -0.0004939238966548883, 
            0.0, 
            0.0, 
            11.441927040742769, 
            12.29826112740181, 
            23.833634781458205, 
            36.63188331818043, 
            36.79330124723795, 
            165.55158316830878, 
            188.53140635839176
        ]
    }, 
    "ppgen_hints": {
        "high": {
            "ecut": 44.0, 
            "pawecutdg": 44.0
        }, 
        "low": {
            "ecut": 39.0, 
            "pawecutdg": 39.0
        }, 
        "normal": {
            "ecut": 41.0, 
            "pawecutdg": 41.0
        }
    }, 
    "pseudo_type": "norm-conserving", 
    "symbol": "O", 
    "version": "1.0"
}
</DOJO_REPORT>



==> anc/DFT input/bibo.files <==
bibo.in
bibo.out
bibi
biboo
tmp
Bi.psp8
O-high.psp8
B.psp8


==> anc/DFT input/bibo.in <==

ndtset 27 

diemac 2


ngkpt 4 4 4
nshiftk 1
shiftk 0 0 0.5

ecut 34 
ecutsm 0.5
nstep 500 

autoparal 2
paral_rf 1 

fband 0

kptopt1 1
tolwfr1 1d-22
prtwf1 1
nqpt1 0
getwfk1 0
rfphon1 0

iscf2 -3
kptopt2 2
rfelfd2 2
rfphon2 0
prtwf2 1

kptopt 3 
nqpt 1
iqpt: -1
iqpt+ 1
ngqpt 4 4 4 
qptopt 1
nshiftq 1
shiftq 0 0 0
rfatpol 1 10
rfdir 1 1 1
rfphon 1
getwfk 1 

rfelfd3 3

kptopt3 2
getddk3 2

qptopt27 0
qpt27 0 0 0
rfstrs27 3
rfphon27 0

tolvrs 1d-10

vdw_xc 7 
vdw_tol 1d-10
prtden 0
prteig 0
prtwf 0
prtgsr 0


            acell     8.2706453127E+00  8.2706453127E+00  1.2427866001E+01 Bohr
            rprim     8.1728980563E-01 -5.7621728466E-01  3.3188046834E-03
                       8.1728980563E-01  5.7621728466E-01  3.3188046834E-03
                      -2.5842182882E-01  0.0000000000E+00  9.6603217254E-01
             xred     1.6278513066E-03 -1.6278513066E-03 -8.8758825179E-21
                       3.1663648373E-01  3.9155177932E-01  5.4996192953E-01
                       6.0844822068E-01  6.8336351627E-01  4.5003807047E-01
                       2.5790777336E-02  7.9001956663E-01  3.1840675275E-01
                       2.0998043337E-01  9.7420922266E-01  6.8159324725E-01
                       9.0235968211E-02  4.8551987774E-01  8.7659644189E-01
                       5.1448012226E-01  9.0976403179E-01  1.2340355811E-01
                       2.9465388079E-01  7.0534611921E-01  5.0000000000E-01
                       1.9949031837E-01  3.0212405605E-01  6.9447359147E-01
                       6.9787594395E-01  8.0050968163E-01  3.0552640853E-01
natom    10  
ntypat   3  
typat    1 2 2 2 2 2 2 3 3 3  
znucl    83 8 5  

